Radiation-reaction force and multipolar waveforms for eccentric, spin-aligned binaries in the effective-one-body formalism

While most binary inspirals are expected to have circularized before they enter the LIGO/Virgo frequency band, a small fraction of those binaries could have non-negligible orbital eccentricity depending on their formation channel. Hence, it is important to accurately model eccentricity effects in waveform models used to detect those binaries, infer their properties, and shed light on their astrophysical environment. We develop a multipolar effective-one-body (EOB) eccentric waveform model for compact binaries whose components have spins aligned or anti-aligned with the orbital angular momentum. The waveform model contains eccentricity effects in the radiation-reaction force and gravitational modes through second post-Newtonian (PN) order, including tail effects, and spin-orbit and spin-spin couplings. We recast the PN-expanded, eccentric radiation-reaction force and modes in factorized form so that the newly derived terms can be directly included in the state-of-the-art, quasi-circular--orbit EOB model currently used in LIGO/Virgo analyses (i.e., the SEOBNRv4HM model).

==> anc/RRforce.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "Radiation-reaction force and multipolar waveforms for eccentric, spin-aligned binaries in the effective-one-body formalism"*)


(* ::Text:: *)
(*Mohammed Khalil, Alessandra Buonanno, Jan Steinhoff, and Justin Vines*)
(**)
(*This file contains the 2PN RR force used to extend SEOBNRv4HM  to eccentric orbits.*)
(*The force includes  leading order tail effects, and spin-orbit  and spin-spin couplings.*)


(*
The components of the RR force are factorized into a quasi-circular and an eccentric part, such that
Fr = FrQC FrEcc,   F\[Phi] = F\[Phi]QC F\[Phi]Ecc 
with the eccentric part expressed in terms of the variables (r, pr, prd), where prd = dpr/dt

parameters:
\[Nu] = m1 m2 / M is the symmetric mass ratio
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio
\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins
CES21, CES22 are the spin quadrupole constants which equal 1 for black holes
\[Epsilon] = 1/c is the PN counting parameter
*)


(* Fr and F\[Phi] expanded to 2PN order *)
Fr = (16*pr*(5*p\[Phi]^2 - r*(11 + 7*pr^2*r))*\[Nu]^2)/
      (15*r^5) + (pr*\[Epsilon]^2*\[Nu]^2*(-6*p\[Phi]^4*(93 + 4*\[Nu]) - 
        p\[Phi]^2*r*(3833 + 484*\[Nu] + 6*pr^2*r*(-243 + 206*\[Nu])) + 
        r^2*(6213 + 1684*\[Nu] + 12*pr^4*r^2*(93 + 4*\[Nu]) + 
          pr^2*r*(11999 + 2280*\[Nu]))))/(105*r^7) + 
     \[Epsilon]^3*((p\[Phi]*Pi*pr*(2004*p\[Phi]^2 - r*(4308 + 12064*pr^2*r + 5*pr^4*r^2))*
         \[Nu]^2)/(90*r^7) - (2*p\[Phi]*pr*\[Nu]^2*
         (p\[Phi]^2*(9 + 9*\[Delta] - 22*\[Nu]) + r*(-179 - 179*\[Delta] + 
            146*\[Nu] + 2*pr^2*r*(12 + 12*\[Delta] + 29*\[Nu])))*\[Chi]1)/
        (15*r^7) + (2*p\[Phi]*pr*\[Nu]^2*(r*(179 - 179*\[Delta] + 
            2*pr^2*r*(-12 + 12*\[Delta] - 29*\[Nu]) - 146*\[Nu]) + 
          p\[Phi]^2*(-9 + 9*\[Delta] + 22*\[Nu]))*\[Chi]2)/(15*r^7)) + 
     \[Epsilon]^4*(-(pr*\[Nu]^2*(-3*p\[Phi]^6*(-45875 + 328827*\[Nu] + 
             31656*\[Nu]^2) - 3*p\[Phi]^4*r*(53165 - 302541*\[Nu] - 59784*\[Nu]^2 + 
             30*pr^2*r*(269 - 2171*\[Nu] + 185*\[Nu]^2)) + 
           r^3*(12*pr^2*r*(121503 + 285269*\[Nu] - 22532*\[Nu]^2) - 
             8*(-47561 + 21888*\[Nu] + 378*\[Nu]^2) + 6*pr^6*r^3*
              (-45875 + 328827*\[Nu] + 31656*\[Nu]^2) + 9*pr^4*r^2*
              (-118585 + 942005*\[Nu] + 63894*\[Nu]^2)) + 
           3*p\[Phi]^2*r^2*(-6*(50325 - 29638*\[Nu] + 3512*\[Nu]^2) + 
             3*pr^4*r^2*(-37645 + 328837*\[Nu] + 19166*\[Nu]^2) + 
             2*pr^2*r*(-79624 + 1650222*\[Nu] + 85959*\[Nu]^2))))/
        (5670*r^9) + (pr*\[Nu]^2*(p\[Phi]^2*(-209 + 180*CES21*(1 + \[Delta] - 
              2*\[Nu]) + 818*\[Nu] - 400*\[Nu]^2 + \[Delta]*
             (-209 + 400*\[Nu])) + r*(355 + 355*\[Delta] - 
            12*CES21*(49 + 40*pr^2*r)*(1 + \[Delta] - 2*\[Nu]) - 1414*\[Nu] - 
            704*\[Delta]*\[Nu] + 704*\[Nu]^2 + 4*pr^2*r*
             (23 + \[Delta]*(23 - 28*\[Nu]) - 74*\[Nu] + 28*\[Nu]^2)))*
         \[Chi]1^2)/(30*r^7) - (2*pr*\[Nu]^3*
         (r*(591 + pr^2*r*(516 - 56*\[Nu]) - 352*\[Nu]) + 
          p\[Phi]^2*(-189 + 200*\[Nu]))*\[Chi]1*\[Chi]2)/(15*r^7) + 
       (pr*\[Nu]^2*(-(p\[Phi]^2*(209 - 818*\[Nu] + 400*\[Nu]^2 + 
             180*CES22*(-1 + \[Delta] + 2*\[Nu]) + \[Delta]*(-209 + 400*
                \[Nu]))) + r*(355 - 355*\[Delta] - 1414*\[Nu] + 
            704*\[Delta]*\[Nu] + 704*\[Nu]^2 + 12*CES22*(49 + 40*pr^2*r)*
             (-1 + \[Delta] + 2*\[Nu]) + 4*pr^2*r*(23 - 23*\[Delta] - 
              74*\[Nu] + 28*\[Delta]*\[Nu] + 28*\[Nu]^2)))*\[Chi]2^2)/
        (30*r^7));

F\[Phi] = (8*p\[Phi]*(10*p\[Phi]^2 - r*(22 + 29*pr^2*r))*\[Nu]^2)/
      (15*r^5) + (p\[Phi]*\[Epsilon]^2*\[Nu]^2*(-6*p\[Phi]^4*(93 + 4*\[Nu]) + 
        p\[Phi]^2*r*(-3833 - 484*\[Nu] + 6*pr^2*r*(93 + 4*\[Nu])) + 
        r^2*(6213 + 1684*\[Nu] + 12*pr^4*r^2*(18 + 109*\[Nu]) + 
          7*pr^2*r*(2195 + 1328*\[Nu]))))/(105*r^7) + 
     \[Epsilon]^3*((Pi*(5010*p\[Phi]^4 - 30*p\[Phi]^2*r*(359 + 167*pr^2*r) + 
          pr^2*r^3*(-15390 - 10020*pr^2*r + 49*pr^4*r^2))*\[Nu]^2)/
        (225*r^7) + (2*\[Nu]^2*(p\[Phi]^2*r*(179 + 179*\[Delta] + 
            4*pr^2*r*(9 + 9*\[Delta] - 22*\[Nu]) - 146*\[Nu]) + 
          2*pr^2*r^3*(78 + 78*\[Delta] + 15*pr^2*r*(2 + 2*\[Delta] - \[Nu]) - 
            40*\[Nu]) + p\[Phi]^4*(-9 - 9*\[Delta] + 22*\[Nu]))*\[Chi]1)/(15*r^7) - 
       (2*\[Nu]^2*(p\[Phi]^4*(9 - 9*\[Delta] - 22*\[Nu]) + 2*pr^2*r^3*
           (-78 + 78*\[Delta] + 40*\[Nu] + 15*pr^2*r*(-2 + 2*\[Delta] + 
              \[Nu])) + p\[Phi]^2*r*(-179 + 179*\[Delta] + 146*\[Nu] + 
            4*pr^2*r*(-9 + 9*\[Delta] + 22*\[Nu])))*\[Chi]2)/(15*r^7)) + 
     \[Epsilon]^4*((p\[Phi]*\[Nu]^2*(3*p\[Phi]^6*(-45875 + 328827*\[Nu] + 
            31656*\[Nu]^2) - 3*p\[Phi]^4*r*(-53165 + 302541*\[Nu] + 
            59784*\[Nu]^2) - 9*p\[Phi]^2*r^2*(-100650 + 59276*\[Nu] - 
            7024*\[Nu]^2 + pr^4*r^2*(-43185 + 307117*\[Nu] + 33506*\[Nu]^2) + 
            2*pr^2*r*(-52487 + 355579*\[Nu] + 65291*\[Nu]^2)) + 
          r^3*(8*(-47561 + 21888*\[Nu] + 378*\[Nu]^2) + 
            72*pr^2*r*(-20430 - 30517*\[Nu] + 477*\[Nu]^2) - 
            6*pr^6*r^3*(-58220 + 328812*\[Nu] + 50391*\[Nu]^2) - 
            3*pr^4*r^2*(-483805 + 1812357*\[Nu] + 343638*\[Nu]^2))))/
        (5670*r^9) + (p\[Phi]*\[Nu]^2*(p\[Phi]^2*(-209 + 180*CES21*(1 + \[Delta] - 
              2*\[Nu]) + 818*\[Nu] - 400*\[Nu]^2 + \[Delta]*
             (-209 + 400*\[Nu])) + r*(355 + 355*\[Delta] - 
            12*CES21*(49 + 75*pr^2*r)*(1 + \[Delta] - 2*\[Nu]) - 1414*\[Nu] - 
            704*\[Delta]*\[Nu] + 704*\[Nu]^2 + 8*pr^2*r*
             (19 + \[Delta]*(19 - 29*\[Nu]) - 67*\[Nu] + 29*\[Nu]^2)))*
         \[Chi]1^2)/(30*r^7) - 
       (2*p\[Phi]*\[Nu]^3*(r*(591 + 4*pr^2*r*(234 - 29*\[Nu]) - 352*\[Nu]) + 
          p\[Phi]^2*(-189 + 200*\[Nu]))*\[Chi]1*\[Chi]2)/(15*r^7) + 
       (p\[Phi]*\[Nu]^2*(-(p\[Phi]^2*(209 - 818*\[Nu] + 400*\[Nu]^2 + 
             180*CES22*(-1 + \[Delta] + 2*\[Nu]) + \[Delta]*(-209 + 400*
                \[Nu]))) + r*(355 - 355*\[Delta] - 1414*\[Nu] + 
            704*\[Delta]*\[Nu] + 704*\[Nu]^2 + 12*CES22*(49 + 75*pr^2*r)*
             (-1 + \[Delta] + 2*\[Nu]) + 8*pr^2*r*(19 - 19*\[Delta] - 
              67*\[Nu] + 29*\[Delta]*\[Nu] + 29*\[Nu]^2)))*\[Chi]2^2)/
        (30*r^7));


(* quasi-circular part of the RR force *)
(* Note that this quasi-circular part is a 2PN expansion of the full RR force used 
in SEOBNRv4HM, which is expressed in terms of the waveform *)
(* p\[Phi] denotes the angular momentum, v\[CapitalOmega] = \[CapitalOmega]^(1/3) denotes the orbital velocity *)
FrQC = (-32*pr*v\[CapitalOmega]^7*\[Nu]^2)/(5*p\[Phi]) + 
     (2*pr*v\[CapitalOmega]^9*\[Epsilon]^2*\[Nu]^2*(1247 + 980*\[Nu]))/
      (105*p\[Phi]) + \[Epsilon]^3*((-128*Pi*pr*v\[CapitalOmega]^10*\[Nu]^2)/
        (5*p\[Phi]) + (4*pr*v\[CapitalOmega]^10*(11 + 11*\[Delta] - 12*\[Nu])*
         \[Nu]^2*\[Chi]1)/(5*p\[Phi]) - (4*pr*v\[CapitalOmega]^10*\[Nu]^2*
         (-11 + 11*\[Delta] + 12*\[Nu])*\[Chi]2)/(5*p\[Phi])) + 
     \[Epsilon]^4*((-2*pr*v\[CapitalOmega]^11*\[Nu]^2*
         (-44711 + 166878*\[Nu] + 32760*\[Nu]^2))/(2835*p\[Phi]) - 
       ((1 + 32*CES21)*pr*v\[CapitalOmega]^11*(1 + \[Delta] - 2*\[Nu])*
         \[Nu]^2*\[Chi]1^2)/(5*p\[Phi]) - (124*pr*v\[CapitalOmega]^11*\[Nu]^3*
         \[Chi]1*\[Chi]2)/(5*p\[Phi]) + ((1 + 32*CES22)*pr*v\[CapitalOmega]^11*
         \[Nu]^2*(-1 + \[Delta] + 2*\[Nu])*\[Chi]2^2)/(5*p\[Phi]));

F\[Phi]QC = (-32*v\[CapitalOmega]^7*\[Nu]^2)/5 + 
     (2*v\[CapitalOmega]^9*\[Epsilon]^2*\[Nu]^2*(1247 + 980*\[Nu]))/105 + 
     \[Epsilon]^3*((-128*Pi*v\[CapitalOmega]^10*\[Nu]^2)/5 + 
       (4*v\[CapitalOmega]^10*(11 + 11*\[Delta] - 12*\[Nu])*\[Nu]^2*\[Chi]1)/
        5 - (4*v\[CapitalOmega]^10*\[Nu]^2*(-11 + 11*\[Delta] + 12*\[Nu])*
         \[Chi]2)/5) + \[Epsilon]^4*
      ((-2*v\[CapitalOmega]^11*\[Nu]^2*(-44711 + 166878*\[Nu] + 
          32760*\[Nu]^2))/2835 - ((1 + 32*CES21)*v\[CapitalOmega]^11*
         (1 + \[Delta] - 2*\[Nu])*\[Nu]^2*\[Chi]1^2)/5 - 
       (124*v\[CapitalOmega]^11*\[Nu]^3*\[Chi]1*\[Chi]2)/5 + 
       ((1 + 32*CES22)*v\[CapitalOmega]^11*\[Nu]^2*(-1 + \[Delta] + 2*\[Nu])*
         \[Chi]2^2)/5);


(* eccentric part of the r and \[Phi] components of the RR force to 2PN order *)
(* To simplify the expressions below, we define the shorthand notation 
v0 = (1 + prd r^2)^(1/6) / Sqrt[r], which is the 0PN orbital velocity *)

FrEcc = (11 + 7*pr^2*r - 5*r^3*v0^6)/(6*r^2*v0^4) + 
     (\[Epsilon]^2*(r^4*(11 + 7*pr^2*r)*v0^8*(1247 + 980*\[Nu]) - 
        5*r^7*v0^14*(1247 + 980*\[Nu]) - 2*r^9*v0^18*(283 + 1084*\[Nu]) + 
        112*(11 + 7*pr^2*r)*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + 
        r^6*v0^12*(9819 + 9292*\[Nu] + 2*pr^2*r*(-2327 + 1714*\[Nu])) + 
        r^3*v0^6*(-14271 - 10540*\[Nu] + 4*pr^4*r^2*(-347 + 454*\[Nu]) - 
          pr^2*r*(30621 + 6616*\[Nu]))))/(2016*r^6*v0^10) + 
     \[Epsilon]^3*((Pi*(84 + 9376*pr^2*r + 5*pr^4*r^2) - 84*Pi*r^3*v0^6)/
        (576*r^2*v0) + (-6*r^6*v0^12*((23 + 23*\[Delta] - 19*\[Nu])*\[Chi]1 + 
           (23 - 23*\[Delta] - 19*\[Nu])*\[Chi]2) - 4*(11 + 7*pr^2*r)*
          ((2 + 2*\[Delta] - \[Nu])*\[Chi]1 - (-2 + 2*\[Delta] + \[Nu])*
            \[Chi]2) + r^3*v0^6*((226 + 226*\[Delta] + 3*pr^2*r*
              (101 + 101*\[Delta] - 26*\[Nu]) - 158*\[Nu])*\[Chi]1 - 
           (-226 + 226*\[Delta] + 158*\[Nu] + 3*pr^2*r*(-101 + 101*\[Delta] + 
               26*\[Nu]))*\[Chi]2))/(144*r^5*v0^7)) + 
     \[Epsilon]^4*((-504*r^15*v0^30*(-55329 + 337621*\[Nu] + 39824*\[Nu]^2) - 
         18*r^13*v0^26*(178321 + 1317308*\[Nu] + 925120*\[Nu]^2) + 
         r^8*(11 + 7*pr^2*r)*v0^16*(19002713 + 3306744*\[Nu] + 
           4974480*\[Nu]^2) - 5*r^11*v0^22*(19002713 + 3306744*\[Nu] + 
           4974480*\[Nu]^2) + 504*r^4*(11 + 7*pr^2*r)*v0^8*(1247 + 980*\[Nu])*
          (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + 141120*(11 + 7*pr^2*r)*
          (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu]))^2 + 9*r^10*v0^20*
          (1247 + 980*\[Nu])*(9483 + 8396*\[Nu] + 2*pr^2*r*
            (-2383 + 1658*\[Nu])) + 504*r^12*v0^24*(31391 + 407617*\[Nu] + 
           108168*\[Nu]^2 + 6*pr^2*r*(-5158 + 9178*\[Nu] + 3101*\[Nu]^2)) + 
         1008*r^3*v0^6*(16894 + 59590*\[Nu] + 9432*\[Nu]^2 + 
           pr^4*r^2*(105055 + 10295*\[Nu] - 6104*\[Nu]^2) + 
           4*pr^6*r^3*(1776 - 974*\[Nu] + 13*\[Nu]^2) + 
           pr^2*r*(106407 + 123631*\[Nu] + 7284*\[Nu]^2)) + 
         336*r^6*v0^12*(48533 + 70161*\[Nu] + 72960*\[Nu]^2 + 
           3*pr^2*r*(75291 + 604549*\[Nu] - 27940*\[Nu]^2) + 
           3*pr^6*r^3*(-54735 + 323527*\[Nu] + 30806*\[Nu]^2) + 
           3*pr^4*r^2*(-289531 + 1318528*\[Nu] + 77771*\[Nu]^2)) + 
         504*r^9*v0^18*(3*pr^4*r^2*(-54329 + 324881*\[Nu] + 29374*\[Nu]^2) - 
           2*(112399 + 26525*\[Nu] + 58124*\[Nu]^2) + 
           pr^2*r*(-299607 + 3375805*\[Nu] + 99674*\[Nu]^2)) + 
         9*r^7*v0^14*(-19262409 - 28211608*\[Nu] - 10274320*\[Nu]^2 + 
           356*pr^4*r^2*(-6235 + 88*\[Nu] + 3920*\[Nu]^2) - 
           pr^2*r*(40488843 + 39999940*\[Nu] + 6428800*\[Nu]^2)))/
        (6096384*r^10*v0^16) + (-3*r^5*(11 + 7*pr^2*r)*v0^10*
          ((1 + 32*CES21)*(1 + \[Delta] - 2*\[Nu])*\[Chi]1^2 + 
           124*\[Nu]*\[Chi]1*\[Chi]2 - (1 + 32*CES22)*(-1 + \[Delta] + 
             2*\[Nu])*\[Chi]2^2) + 15*r^8*v0^16*
          ((1 + 32*CES21)*(1 + \[Delta] - 2*\[Nu])*\[Chi]1^2 + 
           124*\[Nu]*\[Chi]1*\[Chi]2 - (1 + 32*CES22)*(-1 + \[Delta] + 
             2*\[Nu])*\[Chi]2^2) + 3*r^6*v0^12*
          (-((31 + 31*\[Delta] + 180*CES21*(1 + \[Delta] - 2*\[Nu]) - 
              142*\[Nu] - 80*\[Delta]*\[Nu] + 80*\[Nu]^2)*\[Chi]1^2) - 
           4*\[Nu]*(189 + 40*\[Nu])*\[Chi]1*\[Chi]2 + 
           (-31 + 31*\[Delta] + 142*\[Nu] - 80*\[Delta]*\[Nu] - 80*\[Nu]^2 + 
             180*CES22*(-1 + \[Delta] + 2*\[Nu]))*\[Chi]2^2) + 
         r^3*v0^6*((-417 - 417*\[Delta] + 12*CES21*(137 + 120*pr^2*r)*
              (1 + \[Delta] - 2*\[Nu]) + 1650*\[Nu] + 816*\[Delta]*\[Nu] - 
             816*\[Nu]^2 + 4*pr^2*r*(35 + 35*\[Delta] - 194*\[Nu] - 124*
                \[Delta]*\[Nu] + 124*\[Nu]^2))*\[Chi]1^2 + 
           4*\[Nu]*(1653 - 408*\[Nu] + 4*pr^2*r*(387 + 62*\[Nu]))*\[Chi]1*
            \[Chi]2 - (417 - 417*\[Delta] - 1650*\[Nu] + 816*\[Delta]*\[Nu] + 
             816*\[Nu]^2 + 12*CES22*(137 + 120*pr^2*r)*(-1 + \[Delta] + 2*
                \[Nu]) - 4*pr^2*r*(35 - 35*\[Delta] - 194*\[Nu] + 124*
                \[Delta]*\[Nu] + 124*\[Nu]^2))*\[Chi]2^2) - 
         16*(11 + 7*pr^2*r)*((3*CES21*(1 + \[Delta] - 2*\[Nu]) - 
             (3 + 2*pr^2*r)*(1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*
                \[Nu]^2))*\[Chi]1^2 - 4*\[Nu]*(-3 + (3 + 2*pr^2*r)*\[Nu])*
            \[Chi]1*\[Chi]2 - (3*CES22*(-1 + \[Delta] + 2*\[Nu]) + 
             (3 + 2*pr^2*r)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]*
                (-1 + 2*\[Nu])))*\[Chi]2^2))/(576*r^7*v0^10));

F\[Phi]Ecc = (22 + 29*pr^2*r - 10*r^3*v0^6)/(12*r^2*v0^4) + 
     (\[Epsilon]^2*(r^4*(22 + 29*pr^2*r)*v0^8*(1247 + 980*\[Nu]) - 
        10*r^7*v0^14*(1247 + 980*\[Nu]) - 4*r^9*v0^18*(283 + 1084*\[Nu]) + 
        112*(22 + 29*pr^2*r)*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + 
        2*r^6*v0^12*(9819 + 9292*\[Nu] + 2*pr^2*r*(73 + 874*\[Nu])) + 
        2*r^3*v0^6*(-14271 - 10540*\[Nu] + 4*pr^4*r^2*(853 + 34*\[Nu]) - 
          7*pr^2*r*(5337 + 4432*\[Nu]))))/(4032*r^6*v0^10) + 
     \[Epsilon]^3*((Pi*pr^2*(15390 + 10020*pr^2*r - 49*pr^4*r^2) - 
         30*Pi*r^2*(-7 + 297*pr^2*r)*v0^6 - 210*Pi*r^5*v0^12)/
        (1440*r^4*v0^7) + (-4*(pr^2*r*(292 + 292*\[Delta] - 149*\[Nu]) + 
           22*(2 + 2*\[Delta] - \[Nu]) + 45*pr^4*r^2*(2 + 2*\[Delta] - 
             \[Nu]))*\[Chi]1 + 4*(22*(-2 + 2*\[Delta] + \[Nu]) + 
           45*pr^4*r^2*(-2 + 2*\[Delta] + \[Nu]) + 
           pr^2*r*(-292 + 292*\[Delta] + 149*\[Nu]))*\[Chi]2 - 
         12*r^6*v0^12*((23 + 23*\[Delta] - 19*\[Nu])*\[Chi]1 + 
           (23 - 23*\[Delta] - 19*\[Nu])*\[Chi]2) + 
         r^3*v0^6*((452 + 452*\[Delta] + 3*pr^2*r*(247 + 247*\[Delta] - 172*
                \[Nu]) - 316*\[Nu])*\[Chi]1 - (-452 + 452*\[Delta] + 
             316*\[Nu] + 3*pr^2*r*(-247 + 247*\[Delta] + 172*\[Nu]))*
            \[Chi]2))/(288*r^5*v0^7)) + \[Epsilon]^4*
      ((-1008*r^15*v0^30*(-55329 + 337621*\[Nu] + 39824*\[Nu]^2) - 
         36*r^13*v0^26*(178321 + 1317308*\[Nu] + 925120*\[Nu]^2) + 
         r^8*(22 + 29*pr^2*r)*v0^16*(19002713 + 3306744*\[Nu] + 
           4974480*\[Nu]^2) - 10*r^11*v0^22*(19002713 + 3306744*\[Nu] + 
           4974480*\[Nu]^2) + 504*r^4*(22 + 29*pr^2*r)*v0^8*
          (1247 + 980*\[Nu])*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + 
         141120*(22 + 29*pr^2*r)*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu]))^2 + 
         18*r^10*v0^20*(1247 + 980*\[Nu])*(9483 + 8396*\[Nu] + 
           2*pr^2*r*(-193 + 608*\[Nu])) + 1008*r^12*v0^24*
          (31391 + 407617*\[Nu] + 108168*\[Nu]^2 + 6*pr^2*r*
            (662 + 208*\[Nu] - 139*\[Nu]^2)) + 2016*r^3*v0^6*
          (16894 + 59590*\[Nu] + 9432*\[Nu]^2 + pr^4*r^2*
            (123229 + 88181*\[Nu] - 19592*\[Nu]^2) - 2*pr^6*r^3*
            (2073 - 4547*\[Nu] + 1759*\[Nu]^2) + 
           pr^2*r*(112323 + 193483*\[Nu] + 48540*\[Nu]^2)) + 
         672*r^6*v0^12*(48533 + 70161*\[Nu] + 72960*\[Nu]^2 + 
           9*pr^2*r*(18501 + 114525*\[Nu] + 30814*\[Nu]^2) + 
           3*pr^6*r^3*(-60855 + 324487*\[Nu] + 39566*\[Nu]^2) + 
           3*pr^4*r^2*(-362481 + 687874*\[Nu] + 118769*\[Nu]^2)) + 
         1008*r^9*v0^18*(3*pr^4*r^2*(-46769 + 307581*\[Nu] + 28734*\[Nu]^2) - 
           2*(112399 + 26525*\[Nu] + 58124*\[Nu]^2) + 
           pr^2*r*(-425431 + 1931605*\[Nu] + 266762*\[Nu]^2)) + 
         18*r^7*v0^14*(-19262409 - 28211608*\[Nu] - 10274320*\[Nu]^2 + 
           52*pr^4*r^2*(62350 + 32789*\[Nu] - 12740*\[Nu]^2) - 
           7*pr^2*r*(7059267 + 10989688*\[Nu] + 4276720*\[Nu]^2)))/
        (12192768*r^10*v0^16) + (-3*r^5*(22 + 29*pr^2*r)*v0^10*
          ((1 + 32*CES21)*(1 + \[Delta] - 2*\[Nu])*\[Chi]1^2 + 
           124*\[Nu]*\[Chi]1*\[Chi]2 - (1 + 32*CES22)*(-1 + \[Delta] + 
             2*\[Nu])*\[Chi]2^2) + 30*r^8*v0^16*
          ((1 + 32*CES21)*(1 + \[Delta] - 2*\[Nu])*\[Chi]1^2 + 
           124*\[Nu]*\[Chi]1*\[Chi]2 - (1 + 32*CES22)*(-1 + \[Delta] + 
             2*\[Nu])*\[Chi]2^2) + 6*r^6*v0^12*
          (-((31 + 31*\[Delta] + 180*CES21*(1 + \[Delta] - 2*\[Nu]) - 
              142*\[Nu] - 80*\[Delta]*\[Nu] + 80*\[Nu]^2)*\[Chi]1^2) - 
           4*\[Nu]*(189 + 40*\[Nu])*\[Chi]1*\[Chi]2 + 
           (-31 + 31*\[Delta] + 142*\[Nu] - 80*\[Delta]*\[Nu] - 80*\[Nu]^2 + 
             180*CES22*(-1 + \[Delta] + 2*\[Nu]))*\[Chi]2^2) + 
         2*r^3*v0^6*((-417 - 417*\[Delta] + 12*CES21*(137 + 225*pr^2*r)*
              (1 + \[Delta] - 2*\[Nu]) + 1650*\[Nu] + 816*\[Delta]*\[Nu] - 
             816*\[Nu]^2 + 8*pr^2*r*(40 + \[Delta]*(40 - 107*\[Nu]) - 187*
                \[Nu] + 107*\[Nu]^2))*\[Chi]1^2 + 4*\[Nu]*(1653 - 408*\[Nu] + 
             4*pr^2*r*(702 + 107*\[Nu]))*\[Chi]1*\[Chi]2 - 
           (417 - 417*\[Delta] - 1650*\[Nu] + 816*\[Delta]*\[Nu] + 
             816*\[Nu]^2 + 12*CES22*(137 + 225*pr^2*r)*(-1 + \[Delta] + 2*
                \[Nu]) - 8*pr^2*r*(40 - 40*\[Delta] - 187*\[Nu] + 107*
                \[Delta]*\[Nu] + 107*\[Nu]^2))*\[Chi]2^2) - 
         16*(22 + 29*pr^2*r)*((3*CES21*(1 + \[Delta] - 2*\[Nu]) - 
             (3 + 2*pr^2*r)*(1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*
                \[Nu]^2))*\[Chi]1^2 - 4*\[Nu]*(-3 + (3 + 2*pr^2*r)*\[Nu])*
            \[Chi]1*\[Chi]2 - (3*CES22*(-1 + \[Delta] + 2*\[Nu]) + 
             (3 + 2*pr^2*r)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]*
                (-1 + 2*\[Nu])))*\[Chi]2^2))/(1152*r^7*v0^10));


==> anc/modes.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "Radiation-reaction force and multipolar waveforms for eccentric, spin-aligned binaries in the effective-one-body formalism"*)


(* ::Text:: *)
(*Mohammed Khalil, Alessandra Buonanno, Jan Steinhoff, and Justin Vines*)
(**)
(*This file contains all the waveform modes that contribute to 2PN order relative to the leading (2,2) mode for eccentric-orbits*)


(*
The waveform modes are factorized as (see Sec. IV. D of the paper)
hlmF = hlmN Seff (TlmC + TlmE) e^(i \[Delta]lm) (flmC + flmE),
where 
hlmN is the Newtonian part for quasi-circular orbits
Seff is an effective source term
TlmC, TlmE are the quasi-circular and eccentric parts of the leading logarithms of the tail
\[Delta]lm contains the part of the tail not included in Tlm
flmC, flmE are quasi-circular and eccentric corrections to give the correct PN expansion of the modes

For the m = 0 modes, we use
hl0F = Seff (1 + Tl0E) fl0E

The modes are written in terms of the variables (r, pr, prd, p\[Phi]), 
where p\[Phi] is the angular momentum and prd = dpr/dt
	
parameters:
\[Nu] = m1 m2 / M is the symmetric mass ratio
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio
\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins
CES21, CES22 are the spin quadrupole constants which equal 1 for black holes
\[Epsilon] = 1/c is the PN counting parameter
*)


(* 2PN-expanded modes in EOB coordinates (unfactorized) *)
(* hlm = 8 \[Mu] / (c^4 DL) Sqrt[\[Pi]/5] e^(-i m \[Phi]) H[l,m] *)
H[2, 0] = (-1 + p^2*r)/(Sqrt[6]*r) + 
    (Pi*((p\[Phi]*prd)/r - p\[Phi]*prd^2*r + (p\[Phi]*prd*(-pr^2 + 3*prd^2*r^3))/4 - 
       (p\[Phi]*(2*pr^4 + 7*prd^4*r^6))/(12*r) + 
       (p\[Phi]*prd*r*(11*pr^4 + 26*pr^2*prd^2*r^3 + 95*prd^4*r^6))/192 - 
       (p\[Phi]*(2*pr^6 - 45*pr^4*prd^2*r^3 + 110*pr^2*prd^4*r^6 + 417*prd^6*r^9))/
        960)*\[Epsilon]^3)/Sqrt[6] + 
    (\[Epsilon]^2*(p^4*r^2*(-5 + \[Nu]) - 14*(-4 + \[Nu]) - 
       8*pr^2*r*(-3 + 2*\[Nu]) + p^2*r*(-93 + 13*\[Nu])))/(14*Sqrt[6]*r^2) + 
    (\[Epsilon]^4*(pr^2*r*(-4123 + 3308*\[Nu] - 1016*\[Nu]^2) + 
       3*pr^4*r^2*(217 - 2588*\[Nu] + 8*\[Nu]^2) - 
       3*p^6*r^3*(-35 + 13*\[Nu] + 17*\[Nu]^2) - 
       3*p^4*r^2*(-590 + 787*\[Nu] + 83*\[Nu]^2) - 
       4*(380 - 343*\[Nu] + 205*\[Nu]^2) + p^2*r*(6233 + 920*\[Nu] + 
         1120*\[Nu]^2 + 6*pr^2*r*(-191 + 1660*\[Nu] + 80*\[Nu]^2))))/
     (504*Sqrt[6]*r^3) + \[Epsilon]^3*
     ((Sqrt[3/2]*p\[Phi]*(2 + 2*\[Delta] - \[Nu])*\[Chi]1)/(2*r^3) - 
      (Sqrt[3/2]*p\[Phi]*(-2 + 2*\[Delta] + \[Nu])*\[Chi]2)/(2*r^3)) + 
    \[Epsilon]^4*(((-3*CES21*r*(1 + \[Delta] - 2*\[Nu]) - 
         2*p\[Phi]^2*(1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*\[Nu]^2) + 
         r*(1 + 2*pr^2*r)*(1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 
           2*\[Nu]^2))*\[Chi]1^2)/(4*Sqrt[6]*r^4) + 
      (\[Nu]*(r*(-3 + \[Nu]) - 2*p\[Phi]^2*\[Nu] + 2*pr^2*r^2*\[Nu])*\[Chi]1*
        \[Chi]2)/(Sqrt[6]*r^4) + 
      ((p\[Phi]^2*(-2 + \[Delta]*(2 - 4*\[Nu]) + 8*\[Nu] - 4*\[Nu]^2) + 
         r*(3*CES22*(-1 + \[Delta] + 2*\[Nu]) + (1 + 2*pr^2*r)*
            (1 - \[Delta] - 4*\[Nu] + 2*\[Delta]*\[Nu] + 2*\[Nu]^2)))*
        \[Chi]2^2)/(4*Sqrt[6]*r^4))
 
H[2, 1] = ((I/3)*p\[Phi]*\[Delta]*\[Epsilon])/r^2 - ((2*I)/3)*Sqrt[2]*Pi*
     (-\[Delta]/(2*Sqrt[2]*r^3) + (I*p\[Phi]*pr*\[Delta])/(Sqrt[2]*r^3) + 
      ((I/12)*p\[Phi]*pr^3*\[Delta])/(Sqrt[2]*r^2) - (prd*\[Delta])/(2*Sqrt[2]*r) - 
      ((I/4)*p\[Phi]*pr*prd*\[Delta])/(Sqrt[2]*r) - 
      (((5*I)/32)*p\[Phi]*pr*prd*(pr^2 - prd^2*r^3)*\[Delta])/Sqrt[2] + 
      ((pr^2 - prd^2*r^3)*\[Delta])/(8*Sqrt[2]*r^2) + 
      (prd*(6*pr^2 + prd^2*r^3)*\[Delta])/(24*Sqrt[2]) + 
      ((21*pr^4 - 78*pr^2*prd^2*r^3 + 5*prd^4*r^6)*\[Delta])/
       (384*Sqrt[2]*r) - (prd*r*(145*pr^4 - 180*pr^2*prd^2*r^3 + 
         43*prd^4*r^6)*\[Delta])/(1920*Sqrt[2]) - 
      ((I/960)*p\[Phi]*pr*(19*pr^4 - 190*pr^2*prd^2*r^3 + 165*prd^4*r^6)*\[Delta])/
       (Sqrt[2]*r) + ((I/11520)*p\[Phi]*pr*prd*r*(549*pr^4 - 1150*pr^2*prd^2*r^3 + 
         1533*prd^4*r^6)*\[Delta])/Sqrt[2] + 
      ((-531*pr^6 - 255*pr^4*prd^2*r^3 + 195*pr^2*prd^4*r^6 + 395*prd^6*r^9)*
        \[Delta])/(23040*Sqrt[2]))*\[Epsilon]^4 + 
    \[Epsilon]^3*((pr*(p^2 - pr^2)*\[Delta]*(-83 + 12*\[Nu]))/(42*r) - 
      ((I/84)*p\[Phi]*\[Delta]*(64 - 44*\[Nu] + 5*p^2*r*(-1 + 2*\[Nu]) + 
         pr^2*r*(85 + 12*\[Nu])))/r^3) + \[Epsilon]^2*
     (((-I/4)*(1 + \[Delta])*\[Chi]1)/r^2 - ((I/4)*(-1 + \[Delta])*\[Chi]2)/
       r^2) + \[Epsilon]^4*
     (((2*p\[Phi]*pr*r*(147 - 104*\[Nu] + 3*\[Delta]*(49 + 2*\[Nu])) + 
         (2*I)*p\[Phi]^2*(-42 + 153*\[Nu] + \[Delta]*(-42 + 43*\[Nu])) + 
         I*r*(2*(63 + 63*\[Delta] - 74*\[Nu] - 38*\[Delta]*\[Nu]) + 
           pr^2*r*(105 + 105*\[Delta] + 74*\[Nu] + 38*\[Delta]*\[Nu])))*
        \[Chi]1)/(168*r^4) + 
      ((2*p\[Phi]*pr*r*(-147 + 104*\[Nu] + 3*\[Delta]*(49 + 2*\[Nu])) + 
         (2*I)*p\[Phi]^2*(42 - 153*\[Nu] + \[Delta]*(-42 + 43*\[Nu])) + 
         I*r*(2*(-63 + 63*\[Delta] + 74*\[Nu] - 38*\[Delta]*\[Nu]) + 
           pr^2*r*(-105 + 105*\[Delta] - 74*\[Nu] + 38*\[Delta]*\[Nu])))*
        \[Chi]2)/(168*r^4))
 
H[2, 2] = (p^2 - 2*pr^2 + r^(-1))/2 + (I*p\[Phi]*pr)/r + 
    2*Pi*(p\[Phi]/r^3 + ((I/4)*pr)/r^2 - (7*p\[Phi]*prd*(-3*pr^2 + prd^2*r^3))/96 + 
      (((7*I)/96)*(pr^3 - 3*pr*prd^2*r^3))/r + 
      (I/96)*(-(pr^3*prd*r) + 8*pr*prd^3*r^4) + 
      (p\[Phi]*(2*pr^4 - 12*pr^2*prd^2*r^3 + 9*prd^4*r^6))/(96*r) - 
      (p\[Phi]*prd*r*(-155*pr^4 + 10*pr^2*prd^2*r^3 + 173*prd^4*r^6))/1920 + 
      (I/3840)*(89*pr^5 - 490*pr^3*prd^2*r^3 + 5*pr*prd^4*r^6) + 
      (I/5760)*(-207*pr^5*prd*r^2 + 685*pr^3*prd^3*r^5 - 90*pr*prd^5*r^8) + 
      (p\[Phi]*(12*pr^6 - 141*pr^4*prd^2*r^3 + 72*pr^2*prd^4*r^6 + 97*prd^6*r^9))/
       1152)*\[Epsilon]^3 + \[Epsilon]^2*
     (((I/42)*p\[Phi]*pr*(-185 + 3*p^2*r*(-5 + \[Nu]) - 12*\[Nu]))/r^2 + 
      (14*(pr^2*r*(26 - 6*\[Nu]) + 3*(-4 + \[Nu])) + 3*p^4*r^2*(-5 + \[Nu]) + 
        p^2*r*(-157 - 6*pr^2*r*(-5 + \[Nu]) + 93*\[Nu]))/(84*r^2)) + 
    \[Epsilon]^4*(((I/1512)*p\[Phi]*pr*(5404 + 9808*\[Nu] - 2092*\[Nu]^2 - 
         9*p^4*r^2*(-35 + 13*\[Nu] + 17*\[Nu]^2) - 
         9*p^2*r*(-201 - 174*\[Nu] + 32*\[Nu]^2) + 
         3*pr^2*r*(787 - 500*\[Nu] + 344*\[Nu]^2)))/r^3 + 
      (pr^2*r*(-811 + 8996*\[Nu] - 7424*\[Nu]^2) - 
        9*p^6*r^3*(-35 + 13*\[Nu] + 17*\[Nu]^2) + 
        12*(380 - 343*\[Nu] + 205*\[Nu]^2) + 3*pr^4*r^2*(-919 - 700*\[Nu] + 
          952*\[Nu]^2) + 3*p^4*r^2*(962 - 1375*\[Nu] - 671*\[Nu]^2 + 
          6*pr^2*r*(-35 + 13*\[Nu] + 17*\[Nu]^2)) - 
        p^2*r*(5519 + 21680*\[Nu] - 7112*\[Nu]^2 + 
          6*pr^2*r*(659 - 1120*\[Nu] + 268*\[Nu]^2)))/(3024*r^3)) + 
    \[Epsilon]^3*((((2*I)*pr*r*(3 + 3*\[Delta] - \[Nu]) + 
         p\[Phi]*(6 + 6*\[Delta] + \[Nu]))*\[Chi]1)/(12*r^3) + 
      ((p\[Phi]*(6 - 6*\[Delta] + \[Nu]) - (2*I)*pr*r*(-3 + 3*\[Delta] + \[Nu]))*
        \[Chi]2)/(12*r^3)) + \[Epsilon]^4*
     (-((-3*CES21*r*(1 + \[Delta] - 2*\[Nu]) + 2*p\[Phi]^2*(1 + \[Delta] - 
            4*\[Nu] - 2*\[Delta]*\[Nu] + 2*\[Nu]^2) + r*(1 + 2*pr^2*r)*
           (1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*\[Nu]^2))*
         \[Chi]1^2)/(8*r^4) - (\[Nu]*(r*(-3 + \[Nu]) + 2*p\[Phi]^2*\[Nu] + 
         2*pr^2*r^2*\[Nu])*\[Chi]1*\[Chi]2)/(2*r^4) + 
      ((p\[Phi]^2*(-2 + \[Delta]*(2 - 4*\[Nu]) + 8*\[Nu] - 4*\[Nu]^2) + 
         r*(-3*CES22*(-1 + \[Delta] + 2*\[Nu]) - (1 + 2*pr^2*r)*
            (1 - \[Delta] - 4*\[Nu] + 2*\[Delta]*\[Nu] + 2*\[Nu]^2)))*
        \[Chi]2^2)/(8*r^4))
 
H[3, 0] = ((I/2)*p\[Phi]*pr*\[Epsilon]^2*(-1 + 3*\[Nu]))/(Sqrt[42]*r^2) + 
    ((I/36)*p\[Phi]*pr*\[Epsilon]^4*(2*(-46 + 149*\[Nu] + \[Nu]^2) + 
       3*p^2*r*(98 - 313*\[Nu] + 37*\[Nu]^2) - 
       3*pr^2*r*(79 - 260*\[Nu] + 56*\[Nu]^2)))/(Sqrt[42]*r^3) + 
    \[Epsilon]^3*(((-I)*pr*\[Nu]*\[Chi]1)/(Sqrt[42]*r^2) - 
      (I*pr*\[Nu]*\[Chi]2)/(Sqrt[42]*r^2))
 
H[3, 1] = ((pr*(-2 + p^2*r)*\[Delta])/(2*Sqrt[14]*r) - 
      ((I/12)*p\[Phi]*(-7 + 6*p^2*r)*\[Delta])/(Sqrt[14]*r^2))*\[Epsilon] - 
    ((I/12)*Pi*(-(\[Delta]/r^3) - ((10*I)*p\[Phi]*pr*\[Delta])/r^3 + 
       (13*pr^2*\[Delta])/(4*r^2) + (11*prd*\[Delta])/r + 
       (((11*I)/2)*p\[Phi]*pr*prd*\[Delta])/r + (11*prd^2*r*\[Delta])/4 + 
       (prd*(6*pr^2 - 35*prd^2*r^3)*\[Delta])/12 + (I/16)*p\[Phi]*pr*prd*
        (-45*pr^2 + 61*prd^2*r^3)*\[Delta] - (I/5760)*p\[Phi]*pr*prd*r*
        (2439*pr^4 + 1510*pr^2*prd^2*r^3 - 12801*prd^4*r^6)*\[Delta] + 
       ((189*pr^4 - 222*pr^2*prd^2*r^3 + 269*prd^4*r^6)*\[Delta])/(192*r) - 
       (prd*r*(505*pr^4 + 300*pr^2*prd^2*r^3 + 643*prd^4*r^6)*\[Delta])/960 - 
       ((I/480)*p\[Phi]*pr*(379*pr^4 - 430*pr^2*prd^2*r^3 + 1245*prd^4*r^6)*
         \[Delta])/r + ((2673*pr^6 - 4755*pr^4*prd^2*r^3 + 
          4335*pr^2*prd^4*r^6 + 5039*prd^6*r^9)*\[Delta])/11520 + 
       I*p\[Phi]*((pr^3*\[Delta])/(6*r^2) - 6*pr*prd^2*r*\[Delta]))*\[Epsilon]^4)/
     Sqrt[14] + \[Epsilon]^3*
     ((pr*\[Delta]*(181 - 32*\[Nu] - 3*p^4*r^2*(4 + \[Nu]) - 
         6*p^2*r*(15 + \[Nu]) + 6*pr^2*r*(-1 + 3*\[Nu])))/(36*Sqrt[14]*r^2) + 
      ((I/72)*p\[Phi]*\[Delta]*(-244 + p^2*r*(303 - 93*\[Nu]) + 86*\[Nu] + 
         6*p^4*r^2*(4 + \[Nu]) + 3*pr^2*r*(-45 + 26*\[Nu])))/
       (Sqrt[14]*r^3)) + \[Epsilon]^4*
     (((I/48)*(2*r*(-2 + pr^2*r)*(-6 + 2*\[Delta]*(-3 + \[Nu]) + 23*\[Nu]) + 
         (2*I)*p\[Phi]*pr*r*(-30 + 6*\[Delta]*(-5 + \[Nu]) + 127*\[Nu]) + 
         p\[Phi]^2*(-96 + 375*\[Nu] + \[Delta]*(-96 + 55*\[Nu])))*\[Chi]1)/
       (Sqrt[14]*r^4) + ((I/48)*((2*I)*p\[Phi]*pr*r*(30 + 6*\[Delta]*(-5 + \[Nu]) - 
           127*\[Nu]) + 2*r*(-2 + pr^2*r)*(6 + 2*\[Delta]*(-3 + \[Nu]) - 
           23*\[Nu]) + p\[Phi]^2*(96 - 375*\[Nu] + \[Delta]*(-96 + 55*\[Nu])))*
        \[Chi]2)/(Sqrt[14]*r^4))
 
H[3, 2] = \[Epsilon]^2*(((-I/12)*Sqrt[5/7]*p\[Phi]*pr*(-1 + 3*\[Nu]))/r^2 - 
      (Sqrt[5/7]*(p^2 - pr^2)*(-1 + 3*\[Nu]))/(3*r)) + 
    \[Epsilon]^4*(((I/216)*Sqrt[5/7]*p\[Phi]*pr*(-2*(-46 + 149*\[Nu] + \[Nu]^2) + 
         9*p^2*r*(30 - 105*\[Nu] + 29*\[Nu]^2) - 
         3*pr^2*r*(109 - 368*\[Nu] + 68*\[Nu]^2)))/r^3 + 
      ((p^2 - pr^2)*(-707 + 2455*\[Nu] - 1345*\[Nu]^2 + 
         15*pr^2*r*(-25 + 59*\[Nu] + 31*\[Nu]^2) + 
         3*p^2*r*(-73 + 245*\[Nu] + 85*\[Nu]^2)))/(108*Sqrt[35]*r^2)) + 
    \[Epsilon]^3*((Sqrt[5/7]*(4*p\[Phi] + I*pr*r)*\[Nu]*\[Chi]1)/(6*r^3) + 
      (Sqrt[5/7]*(4*p\[Phi] + I*pr*r)*\[Nu]*\[Chi]2)/(6*r^3))
 
H[3, 3] = (((-I/4)*Sqrt[5/42]*p\[Phi]*(7 + 2*p^2*r - 8*pr^2*r)*\[Delta])/r^2 + 
      (Sqrt[5/42]*pr*(2 + 3*p^2*r - 4*pr^2*r)*\[Delta])/(2*r))*\[Epsilon] + 
    ((9*I)/4)*Sqrt[15/14]*Pi*(-(\[Delta]/r^3) - (((10*I)/27)*p\[Phi]*pr*\[Delta])/
       r^3 + (2*pr^2*\[Delta])/(27*r^2) - (23*prd*\[Delta])/(27*r) - 
      ((25*I)/432)*p\[Phi]*pr*prd*(pr^2 - prd^2*r^3)*\[Delta] + 
      ((I/12960)*p\[Phi]*pr*(41*pr^4 - 410*pr^2*prd^2*r^3 - 545*prd^4*r^6)*
        \[Delta])/r + (25*(pr^4 - 6*pr^2*prd^2*r^3 + prd^4*r^6)*\[Delta])/
       (1728*r) - (prd*r*(-785*pr^4 + 820*pr^2*prd^2*r^3 + 293*prd^4*r^6)*
        \[Delta])/25920 + (I/103680)*p\[Phi]*pr*prd*r*(-4211*pr^4 + 
        9210*pr^2*prd^2*r^3 + 2173*prd^4*r^6)*\[Delta] + 
      ((1959*pr^6 - 14225*pr^4*prd^2*r^3 + 11625*pr^2*prd^4*r^6 + 
         1561*prd^6*r^9)*\[Delta])/207360)*\[Epsilon]^4 + 
    \[Epsilon]^3*(((I/24)*Sqrt[5/42]*p\[Phi]*\[Delta]*(244 - 86*\[Nu] + 
         2*p^4*r^2*(4 + \[Nu]) + 3*pr^2*r*(-83 + 22*\[Nu]) - 
         p^2*r*(-81 + 51*\[Nu] + 8*pr^2*r*(4 + \[Nu]))))/r^3 + 
      (Sqrt[5/42]*pr*\[Delta]*(-181 + 32*\[Nu] - 9*p^4*r^2*(4 + \[Nu]) + 
         6*pr^2*r*(61 + \[Nu]) + 6*p^2*r*(2*pr^2*r*(4 + \[Nu]) - 
           3*(15 + \[Nu]))))/(36*r^2)) + \[Epsilon]^4*
     (((-I/16)*Sqrt[5/42]*(23*p\[Phi]^2*(1 + \[Delta])*\[Nu] + 
         2*pr^2*r^2*(-6 + 2*\[Delta]*(-3 + \[Nu]) + 23*\[Nu]) + 
         2*r*(12 - 4*\[Delta]*(-3 + \[Nu]) - 46*\[Nu] + 
           I*p\[Phi]*pr*(6 - 19*\[Nu] + 2*\[Delta]*(3 + \[Nu]))))*\[Chi]1)/r^4 - 
      ((I/16)*Sqrt[5/42]*(2*pr^2*r^2*(6 + 2*\[Delta]*(-3 + \[Nu]) - 
           23*\[Nu]) + 23*p\[Phi]^2*(-1 + \[Delta])*\[Nu] + 
         2*r*(-12 - 4*\[Delta]*(-3 + \[Nu]) + 46*\[Nu] + 
           I*p\[Phi]*pr*(-6 + 19*\[Nu] + 2*\[Delta]*(3 + \[Nu]))))*\[Chi]2)/r^4)
 
H[4, 0] = ((7 - 13*p^2*r - 5*pr^2*r + 6*p^4*r^2)*\[Epsilon]^2*(-1 + 3*\[Nu]))/
     (84*Sqrt[2]*r^2) + 
    (\[Epsilon]^4*(-12*p^6*r^3*(-21 + 61*\[Nu] + 27*\[Nu]^2) + 
       4*(474 - 1589*\[Nu] + 621*\[Nu]^2) + 3*pr^4*r^2*(497 - 1748*\[Nu] + 
         736*\[Nu]^2) + pr^2*r*(189 - 1396*\[Nu] + 1924*\[Nu]^2) + 
       p^4*r^2*(2449 - 8010*\[Nu] + 2950*\[Nu]^2) - 
       p^2*r*(4729 - 15494*\[Nu] + 5110*\[Nu]^2 + 
         2*pr^2*r*(1280 - 4497*\[Nu] + 1769*\[Nu]^2))))/(3696*Sqrt[2]*r^3)
 
H[4, 1] = \[Epsilon]^3*((Sqrt[5/2]*pr*(p^2 - pr^2)*\[Delta]*(-1 + 2*\[Nu]))/
       (42*r) + ((I/84)*p\[Phi]*(-12 + 11*p^2*r - 5*pr^2*r)*\[Delta]*
        (-1 + 2*\[Nu]))/(Sqrt[10]*r^3)) + \[Epsilon]^4*
     (((-I/336)*Sqrt[5/2]*(11*p\[Phi]^2 - (10*I)*p\[Phi]*pr*r + 6*r*(-2 + pr^2*r))*
        (-1 + \[Delta])*\[Nu]*\[Chi]1)/r^4 - 
      ((I/336)*Sqrt[5/2]*(11*p\[Phi]^2 - (10*I)*p\[Phi]*pr*r + 6*r*(-2 + pr^2*r))*
        (1 + \[Delta])*\[Nu]*\[Chi]2)/r^4)
 
H[4, 2] = \[Epsilon]^2*(((I/84)*Sqrt[5]*p\[Phi]*pr*(-9 + 4*p^2*r)*(-1 + 3*\[Nu]))/
       r^2 + (Sqrt[5]*(-7 + 21*pr^2*r + 6*p^4*r^2 - 3*p^2*r*(1 + 4*pr^2*r))*
        (-1 + 3*\[Nu]))/(252*r^2)) + \[Epsilon]^4*
     (((I/5544)*p\[Phi]*pr*(-60*p^4*r^2*(-21 + 61*\[Nu] + 27*\[Nu]^2) + 
         15*pr^2*r*(-13 - 78*\[Nu] + 320*\[Nu]^2) + 
         3*p^2*r*(2062 - 5745*\[Nu] + 575*\[Nu]^2) - 
         2*(8841 - 27925*\[Nu] + 6585*\[Nu]^2)))/(Sqrt[5]*r^3) + 
      (-60*p^6*r^3*(-21 + 61*\[Nu] + 27*\[Nu]^2) - 
        20*(474 - 1589*\[Nu] + 621*\[Nu]^2) + 15*pr^4*r^2*
         (515 - 1904*\[Nu] + 980*\[Nu]^2) + pr^2*r*(26667 - 85760*\[Nu] + 
          23280*\[Nu]^2) + 3*p^4*r^2*(4877 - 16630*\[Nu] + 6290*\[Nu]^2 + 
          40*pr^2*r*(-21 + 61*\[Nu] + 27*\[Nu]^2)) - 
        p^2*r*(3967 - 15270*\[Nu] + 7350*\[Nu]^2 + 
          6*pr^2*r*(4876 - 16625*\[Nu] + 6945*\[Nu]^2)))/(11088*Sqrt[5]*r^3))
 
H[4, 3] = \[Epsilon]^3*((Sqrt[5/14]*pr*(-p^2 + pr^2)*\[Delta]*(-1 + 2*\[Nu]))/
       (6*r) + ((I/12)*p\[Phi]*(4 + 23*p^2*r - 25*pr^2*r)*\[Delta]*(-1 + 2*\[Nu]))/
       (Sqrt[70]*r^3)) + \[Epsilon]^4*
     ((Sqrt[5/14]*((-23*I)*p\[Phi]^2 + 10*p\[Phi]*pr*r + (2*I)*r*(-2 + pr^2*r))*
        (-1 + \[Delta])*\[Nu]*\[Chi]1)/(48*r^4) + 
      (Sqrt[5/14]*((-23*I)*p\[Phi]^2 + 10*p\[Phi]*pr*r + (2*I)*r*(-2 + pr^2*r))*
        (1 + \[Delta])*\[Nu]*\[Chi]2)/(48*r^4))
 
H[4, 4] = \[Epsilon]^2*(((I/12)*Sqrt[5/7]*p\[Phi]*pr*(9 + 4*p^2*r - 8*pr^2*r)*
        (-1 + 3*\[Nu]))/r^2 + (Sqrt[5/7]*(7 - 69*pr^2*r + 6*p^4*r^2 + 
         48*pr^4*r^2 + 3*p^2*r*(17 - 16*pr^2*r))*(-1 + 3*\[Nu]))/(72*r^2)) + 
    \[Epsilon]^4*(((I/792)*p\[Phi]*pr*(-15*pr^2*r*(999 - 2938*\[Nu] + 12*\[Nu]^2) - 
         60*p^4*r^2*(-21 + 61*\[Nu] + 27*\[Nu]^2) + 
         2*(8841 - 27925*\[Nu] + 6585*\[Nu]^2) + 
         3*p^2*r*(2998 - 8555*\[Nu] - 2115*\[Nu]^2 + 40*pr^2*r*
            (-21 + 61*\[Nu] + 27*\[Nu]^2))))/(Sqrt[35]*r^3) + 
      (pr^2*r*(-109503 + 363980*\[Nu] - 121980*\[Nu]^2) - 
        60*p^6*r^3*(-21 + 61*\[Nu] + 27*\[Nu]^2) + 
        20*(474 - 1589*\[Nu] + 621*\[Nu]^2) + 15*pr^4*r^2*
         (4129 - 13572*\[Nu] + 3408*\[Nu]^2) + 3*p^4*r^2*
         (6647 - 25590*\[Nu] + 7770*\[Nu]^2 + 160*pr^2*r*(-21 + 61*\[Nu] + 
            27*\[Nu]^2)) + p^2*r*(86803 - 293490*\[Nu] + 106050*\[Nu]^2 - 
          480*pr^4*r^2*(-21 + 61*\[Nu] + 27*\[Nu]^2) - 
          66*pr^2*r*(1136 - 3925*\[Nu] + 1005*\[Nu]^2)))/(3168*Sqrt[35]*r^3))
 
H[5, 0] = ((-I/36)*p\[Phi]*pr*(22 - 21*p^2*r + 15*pr^2*r)*\[Epsilon]^4*
     (1 - 5*\[Nu] + 5*\[Nu]^2))/(Sqrt[462]*r^3)
 
H[5, 1] = \[Epsilon]^3*((Sqrt[5/77]*pr*(41 - 48*p^2*r + 12*p^4*r^2)*\[Delta]*
       (-1 + 2*\[Nu]))/(144*r^2) - 
     ((I/288)*p\[Phi]*(172 - 291*p^2*r - 105*pr^2*r + 120*p^4*r^2)*\[Delta]*
       (-1 + 2*\[Nu]))/(Sqrt[385]*r^3))
 
H[5, 2] = \[Epsilon]^4*(((I/108)*p\[Phi]*pr*(22 + 9*p^2*r - 15*pr^2*r)*
       (1 - 5*\[Nu] + 5*\[Nu]^2))/(Sqrt[55]*r^3) - 
     ((p^2 - pr^2)*(-41 + 33*p^2*r - 15*pr^2*r)*(1 - 5*\[Nu] + 5*\[Nu]^2))/
      (108*Sqrt[55]*r^2))
 
H[5, 3] = \[Epsilon]^3*(((-I/96)*p\[Phi]*(-172 + 345*pr^2*r + 40*p^4*r^2 + 
        p^2*r*(51 - 160*pr^2*r))*\[Delta]*(-1 + 2*\[Nu]))/(Sqrt[330]*r^3) + 
     (Sqrt[5/66]*pr*(-41 + 120*pr^2*r + 36*p^4*r^2 - 24*p^2*r*(3 + 2*pr^2*r))*
       \[Delta]*(-1 + 2*\[Nu]))/(144*r^2))
 
H[5, 4] = \[Epsilon]^4*(-((p^2 - pr^2)*(41 + 87*p^2*r - 105*pr^2*r)*
        (1 - 5*\[Nu] + 5*\[Nu]^2))/(36*Sqrt[165]*r^2) + 
     ((I/72)*p\[Phi]*pr*(-22 - 99*p^2*r + 105*pr^2*r)*(1 - 5*\[Nu] + 5*\[Nu]^2))/
      (Sqrt[165]*r^3))
 
H[5, 5] = \[Epsilon]^3*(((-I/96)*p\[Phi]*(172 - 825*pr^2*r + 24*p^4*r^2 + 
        384*pr^4*r^2 + 3*p^2*r*(143 - 96*pr^2*r))*\[Delta]*(-1 + 2*\[Nu]))/
      (Sqrt[66]*r^3) + (pr*(41 - 360*pr^2*r + 60*p^4*r^2 + 192*pr^4*r^2 + 
        24*p^2*r*(13 - 10*pr^2*r))*\[Delta]*(-1 + 2*\[Nu]))/(48*Sqrt[66]*r^2))
 
H[6, 0] = ((-172 + 343*pr^2*r - 411*p^4*r^2 + 105*pr^4*r^2 + 120*p^6*r^3 + 
      p^2*r*(463 - 294*pr^2*r))*\[Epsilon]^4*(1 - 5*\[Nu] + 5*\[Nu]^2))/
    (792*Sqrt[273]*r^3)
 
H[6, 2] = \[Epsilon]^4*(((I/2376)*Sqrt[5/13]*p\[Phi]*pr*(292 - 315*p^2*r + 
        3*pr^2*r + 72*p^4*r^2)*(1 - 5*\[Nu] + 5*\[Nu]^2))/r^3 + 
     ((516 - 2273*pr^2*r + 345*pr^4*r^2 + 360*p^6*r^3 - 
        3*p^4*r^2*(233 + 240*pr^2*r) + p^2*r*(-145 + 2154*pr^2*r))*
       (1 - 5*\[Nu] + 5*\[Nu]^2))/(4752*Sqrt[65]*r^3))
 
H[6, 4] = \[Epsilon]^4*(((I/198)*p\[Phi]*pr*(-292 + 393*pr^2*r + 72*p^4*r^2 - 
        9*p^2*r*(9 + 16*pr^2*r))*(1 - 5*\[Nu] + 5*\[Nu]^2))/(Sqrt[78]*r^3) + 
     ((-516 + 6005*pr^2*r - 7125*pr^4*r^2 + 360*p^6*r^3 + 
        15*p^4*r^2*(113 - 192*pr^2*r) + p^2*r*(-3587 + 3630*pr^2*r + 
          2880*pr^4*r^2))*(1 - 5*\[Nu] + 5*\[Nu]^2))/(3960*Sqrt[78]*r^3))
 
H[6, 6] = \[Epsilon]^4*(((I/72)*p\[Phi]*pr*(292 - 1053*pr^2*r + 72*p^4*r^2 + 
        384*pr^4*r^2 + 3*p^2*r*(247 - 128*pr^2*r))*(1 - 5*\[Nu] + 5*\[Nu]^2))/
      (Sqrt[143]*r^3) + ((172 - 4075*pr^2*r + 11475*pr^4*r^2 + 120*p^6*r^3 - 
        3840*pr^6*r^3 + 15*p^4*r^2*(281 - 144*pr^2*r) + 
        p^2*r*(3269 - 15090*pr^2*r + 5760*pr^4*r^2))*
       (1 - 5*\[Nu] + 5*\[Nu]^2))/(720*Sqrt[143]*r^3))



(* eccentric corrections to flm *)
(* To simplify the expressions below, we define the shorthand notation 
v0 = (1 + prd r^2)^(1/6) / Sqrt[r], which is the 0PN orbital velocity *)
flmE[2, 0] = (pr^2 + prd*r)/Sqrt[6] + 
    (\[Epsilon]^2*(pr^4*r*(-12 + \[Nu]) + prd*r*(-61 + 8*\[Nu] + 
         prd*r^2*(-5 + 8*\[Nu])) + pr^2*(-44 - \[Nu] + 
         prd*r^2*(-17 + 9*\[Nu]))))/(14*Sqrt[6]*r) + 
    \[Epsilon]^4*((-3*pr^6*r^2*(-128 + 19*\[Nu] + 17*\[Nu]^2) + 
        pr^2*(-3650 + 7603*\[Nu] - 67*\[Nu]^2 + 18*prd*r^2*
           (91 + 234*\[Nu] + 2*\[Nu]^2) - 9*prd^2*r^4*(-32 + 65*\[Nu] + 
            9*\[Nu]^2)) - 3*pr^4*r*(-608 + 34*\[Nu] - 34*\[Nu]^2 + 
          3*prd*r^2*(-73 + 56*\[Nu] + 20*\[Nu]^2)) + 
        prd*r*(3*prd^2*r^4*(5 - 46*\[Nu] + 16*\[Nu]^2) + 
          4*(605 - 199*\[Nu] + 34*\[Nu]^2) - 3*prd*r^2*(-365 + 982*\[Nu] + 
            56*\[Nu]^2)))/(504*Sqrt[6]*r^2) + 
      (prd*((1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*\[Nu]^2)*
          \[Chi]1^2 + 4*\[Nu]^2*\[Chi]1*\[Chi]2 + 
         (1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]*(-1 + 2*\[Nu]))*\[Chi]2^2))/
       (2*Sqrt[6]*r))
 
flmE[2, 1] = -1 + 1/(r^2*v0^4) + 
    (\[Epsilon]^2*(14*pr^2*r*(-3 + \[Nu]) - 28*(1 + \[Nu]) - 
       (3*I)*pr*r^5*v0^9*(-83 + 12*\[Nu]) - 2*r^6*v0^12*(-55 + 12*\[Nu]) - 
       r^3*v0^6*(82 - 52*\[Nu] + pr^2*r*(106 + 19*\[Nu]))))/(42*r^6*v0^10) + 
    (\[Epsilon]*(-3*((1 + \[Delta])*\[Chi]1 + (-1 + \[Delta])*\[Chi]2) + 
       3*r^4*v0^8*((1 + \[Delta])*\[Chi]1 + (-1 + \[Delta])*\[Chi]2)))/
     (4*r^4*v0^7*\[Delta]) + 
    (\[Epsilon]^3*(-21*r^10*v0^20*(1 + \[Nu])*((1 + \[Delta])*\[Chi]1 + 
         (-1 + \[Delta])*\[Chi]2) - 147*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu]))*
        ((1 + \[Delta])*\[Chi]1 + (-1 + \[Delta])*\[Chi]2) - 
       21*r^4*v0^8*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu]))*
        ((1 + \[Delta])*\[Chi]1 + (-1 + \[Delta])*\[Chi]2) - 
       21*r^7*v0^14*(1 - \[Nu] + pr^2*r*(1 + \[Nu]))*
        ((1 + \[Delta])*\[Chi]1 + (-1 + \[Delta])*\[Chi]2) - 
       (12*I)*pr*r^5*v0^9*((147 - 104*\[Nu] + 3*\[Delta]*(49 + 2*\[Nu]))*
          \[Chi]1 + (-147 + 104*\[Nu] + 3*\[Delta]*(49 + 2*\[Nu]))*\[Chi]2) + 
       15*r^6*v0^12*((-35 + 121*\[Nu] + \[Delta]*(-35 + 33*\[Nu]))*\[Chi]1 + 
         (35 - 121*\[Nu] + \[Delta]*(-35 + 33*\[Nu]))*\[Chi]2) - 
       2*r^8*v0^16*((427 + 131*\[Nu] + \[Delta]*(427 + 79*\[Nu]))*\[Chi]1 + 
         (-427 - 131*\[Nu] + \[Delta]*(427 + 79*\[Nu]))*\[Chi]2) + 
       r^3*v0^6*((1085 + 1085*\[Delta] - 1889*\[Nu] - 673*\[Delta]*\[Nu] + 
           3*pr^2*r*(203 + 203*\[Delta] + 141*\[Nu] + 69*\[Delta]*\[Nu]))*
          \[Chi]1 + (-1085 + 1085*\[Delta] + 1889*\[Nu] - 
           673*\[Delta]*\[Nu] + 3*pr^2*r*(-203 + 203*\[Delta] - 141*\[Nu] + 
             69*\[Delta]*\[Nu]))*\[Chi]2)))/(336*r^8*v0^13*\[Delta])
 
flmE[2, 2] = (-2 + (-pr^2 + r^(-1))/v0^2 + (2*I)*pr*r*v0 + r^2*v0^4)/2 + 
    (\[Epsilon]^2*(r^9*v0^18*(-8 + 31*\[Nu]) + I*pr*r^8*v0^15*
        (-37 + 41*\[Nu]) - 2*r^5*v0^10*(-86 + 55*\[Nu]) - 
       7*(-1 + pr^2*r)*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) - 
       (7*I)*pr*r^2*v0^3*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + 
       r^6*v0^12*(-59 + 30*\[Nu] + 21*pr^2*r*(1 + \[Nu])) + 
       r^3*v0^6*(-91 + pr^4*r^2*(29 - 10*\[Nu]) + 63*\[Nu] + 
         3*pr^2*r*(62 + 3*\[Nu])) + I*pr*r^5*v0^9*(-209 - 101*\[Nu] + 
         pr^2*r*(-37 + 41*\[Nu]))))/(84*r^5*v0^8) + 
    (\[Epsilon]^3*((-I)*pr*r^2*v0^3*((8 + 8*\[Delta] - 5*\[Nu])*\[Chi]1 + 
         (8 - 8*\[Delta] - 5*\[Nu])*\[Chi]2) + 
       8*r^4*v0^8*((1 + \[Delta] - \[Nu])*\[Chi]1 - (-1 + \[Delta] + \[Nu])*
          \[Chi]2) - (-1 + pr^2*r)*((2 + 2*\[Delta] - \[Nu])*\[Chi]1 - 
         (-2 + 2*\[Delta] + \[Nu])*\[Chi]2) + 
       r^3*v0^6*((-10 - 10*\[Delta] + 9*\[Nu])*\[Chi]1 + 
         (-10 + 10*\[Delta] + 9*\[Nu])*\[Chi]2)))/(12*r^4*v0^5) + 
    \[Epsilon]^4*((24*r^11*v0^22*(-86 - 31*\[Nu] + 55*\[Nu]^2) + 
        (3*I)*pr*r^14*v0^27*(127 - 700*\[Nu] + 103*\[Nu]^2) + 
        6*r^15*v0^30*(-8 - 43*\[Nu] + 103*\[Nu]^2) + 
        24*r^5*v0^10*(-86 + 55*\[Nu])*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) - 
        168*(-1 + pr^2*r)*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu]))^2 - 
        (105*I)*pr*r^2*v0^3*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu]))^2 + 
        24*r^8*v0^16*(-86 + 55*\[Nu])*(1 - \[Nu] + pr^2*r*(1 + \[Nu])) + 
        (6*I)*pr*r^11*v0^21*(80 + 1531*\[Nu] - 640*\[Nu]^2 + 
          pr^2*r*(349 - 724*\[Nu] - 143*\[Nu]^2)) + 
        6*r^12*v0^24*(318 - 1060*\[Nu] - 384*\[Nu]^2 + 
          pr^2*r*(-71 + 20*\[Nu] + 40*\[Nu]^2)) + (6*I)*pr*r^5*v0^9*
         (-166 - 872*\[Nu] + 50*\[Nu]^2 + pr^4*r^2*(-216 + 55*\[Nu] + 
            22*\[Nu]^2) - pr^2*r*(953 + 674*\[Nu] + 69*\[Nu]^2)) + 
        6*r^3*v0^6*(28*(6 + 17*\[Nu] - 16*\[Nu]^2) + 
          pr^6*r^3*(-279 + 13*\[Nu] + 43*\[Nu]^2) - 
          pr^4*r^2*(1253 + 325*\[Nu] + 243*\[Nu]^2) + 
          2*pr^2*r*(237 - 446*\[Nu] + 269*\[Nu]^2)) + 
        I*pr*r^8*v0^15*(-9221 + 46774*\[Nu] - 6721*\[Nu]^2 + 
          12*pr^2*r*(803 - 349*\[Nu] + 281*\[Nu]^2) - 
          3*pr^4*r^2*(-571 + 748*\[Nu] + 389*\[Nu]^2)) + 
        6*r^6*v0^12*(pr^4*r^2*(-1963 + 380*\[Nu] - 294*\[Nu]^2) + 
          pr^6*r^3*(-277 + 130*\[Nu] + 80*\[Nu]^2) - 
          2*pr^2*r*(93 + 2604*\[Nu] + 205*\[Nu]^2) + 
          2*(13 - 620*\[Nu] + 733*\[Nu]^2)) + 6*r^9*v0^18*
         (-616 + 955*\[Nu] - 409*\[Nu]^2 + pr^4*r^2*(-340 + 193*\[Nu] + 
            17*\[Nu]^2) - pr^2*r*(279 + 1277*\[Nu] + 1181*\[Nu]^2)))/
       (6048*r^9*v0^14) + ((-12*I)*pr*r^5*v0^9*
         (-((1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*\[Nu]^2)*
            \[Chi]1^2) - 4*\[Nu]^2*\[Chi]1*\[Chi]2 + 
          (-1 + \[Delta] + 4*\[Nu] - 2*\[Delta]*\[Nu] - 2*\[Nu]^2)*
           \[Chi]2^2) + 6*r^6*v0^12*(-((1 + \[Delta] + 2*\[Delta]*\[Nu] - 
             2*\[Nu]^2)*\[Chi]1^2) + 4*(-2 + \[Nu])*\[Nu]*\[Chi]1*\[Chi]2 + 
          (-1 + \[Delta] + 2*\[Delta]*\[Nu] + 2*\[Nu]^2)*\[Chi]2^2) + 
        (-1 + pr^2*r)*((3*CES21*(1 + \[Delta] - 2*\[Nu]) - 
            (3 + 2*pr^2*r)*(1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 
              2*\[Nu]^2))*\[Chi]1^2 - 4*\[Nu]*(-3 + (3 + 2*pr^2*r)*\[Nu])*
           \[Chi]1*\[Chi]2 - (3*CES22*(-1 + \[Delta] + 2*\[Nu]) + 
            (3 + 2*pr^2*r)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]*(-1 + 
                2*\[Nu])))*\[Chi]2^2) + I*pr*r^2*v0^3*
         ((3*CES21*(1 + \[Delta] - 2*\[Nu]) - (3 + 2*pr^2*r)*
             (1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 2*\[Nu]^2))*
           \[Chi]1^2 - 4*\[Nu]*(-3 + (3 + 2*pr^2*r)*\[Nu])*\[Chi]1*\[Chi]2 - 
          (3*CES22*(-1 + \[Delta] + 2*\[Nu]) + (3 + 2*pr^2*r)*
             (1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]*(-1 + 2*\[Nu])))*
           \[Chi]2^2) + r^3*v0^6*((15*CES21*(1 + \[Delta] - 2*\[Nu]) - 
            (9 + 10*pr^2*r)*(1 + \[Delta] - 4*\[Nu] - 2*\[Delta]*\[Nu] + 
              2*\[Nu]^2))*\[Chi]1^2 - 4*\[Nu]*(-15 + (9 + 10*pr^2*r)*\[Nu])*
           \[Chi]1*\[Chi]2 - (15*CES22*(-1 + \[Delta] + 2*\[Nu]) + 
            (9 + 10*pr^2*r)*(1 - 4*\[Nu] + 2*\[Nu]^2 + \[Delta]*(-1 + 
                2*\[Nu])))*\[Chi]2^2))/(24*r^6*v0^8))
 
flmE[3, 0] = ((I/2)*pr*\[Epsilon]^2*(-1 + 3*\[Nu]))/(Sqrt[42]*r^2*v0) + 
    (\[Epsilon]^4*((2*I)*pr*r^2*(1 + prd*r^2)*v0^3*(193 - 611*\[Nu] + 
         104*\[Nu]^2 - 3*pr^2*r*(-18 + 51*\[Nu] + 16*\[Nu]^2) + 
         3*prd*r^2*(97 - 311*\[Nu] + 40*\[Nu]^2)) - 
       (3*I)*pr*Sqrt[r + prd*r^3]*(-1 + 3*\[Nu])*(6 - prd*r^2*(-5 + \[Nu]) + 
         prd^2*r^4*(1 + \[Nu]) + pr^2*r*(4 + prd*r^2*(1 + \[Nu])))))/
     (72*Sqrt[42]*r^8*v0^10) - (I*pr*\[Epsilon]^3*\[Nu]*(\[Chi]1 + \[Chi]2))/
     (Sqrt[42]*r^2*Sqrt[r + prd*r^3]*v0)
 
flmE[3, 1] = 6 - 6*pr^2*r - ((6*I)*pr*(-2 + pr^2*r))/(r*v0^3) - 
    (6*I)*pr*r^2*v0^3 - 6*r^3*v0^6 + 
    (\[Epsilon]^2*((-3*I)*pr*r^6*v0^12*(-21 + 8*pr^2*r*(-2 + \[Nu]) - 
         31*\[Nu]) + 6*r^10*v0^21*(1 - 5*\[Nu]) + r^5*v0^11*(13 + 4*\[Nu]) + 
       3*r^7*v0^15*(59 + 2*pr^2*r*(5 - 7*\[Nu]) + 6*\[Nu]) - 
       (3*I)*pr*r^9*v0^18*(-5 + 7*\[Nu]) - (9*I)*pr*(-2 + pr^2*r)*
        (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) - I*pr*r^3*v0^6*
        (290 + 3*pr^4*r^2*(-11 + \[Nu]) - 28*\[Nu] - 
         6*pr^2*r*(17 + 2*\[Nu])) + 2*r^4*v0^9*
        (-98 - 6*pr^4*r^2*(-2 + \[Nu]) + 4*\[Nu] + 3*pr^2*r*(7 + 10*\[Nu]))))/
     (6*r^5*v0^9) + (\[Epsilon]^3*((-I)*pr*r^3*v0^6*\[Nu]*
        ((-7 + 9*\[Delta])*\[Chi]1 + (7 + 9*\[Delta])*\[Chi]2) + 
       (3*I)*pr*(-2 + pr^2*r)*((-2 + \[Delta]*(-2 + \[Nu]) + 8*\[Nu])*
          \[Chi]1 + (2 + \[Delta]*(-2 + \[Nu]) - 8*\[Nu])*\[Chi]2) + 
       r^4*v0^9*((2 + \[Delta]*(2 - 3*\[Nu]) - 10*\[Nu])*\[Chi]1 + 
         (-2 + \[Delta]*(2 - 3*\[Nu]) + 10*\[Nu])*\[Chi]2) + 
       r*v0^3*((-2 - 2*\[Delta] + 10*\[Nu] + 3*\[Delta]*\[Nu] + 
           pr^2*r*(6 + 6*\[Delta] - 25*\[Nu] - 4*\[Delta]*\[Nu]))*\[Chi]1 + 
         (2 - 2*\[Delta] - 10*\[Nu] + 3*\[Delta]*\[Nu] + 
           pr^2*r*(-6 + 6*\[Delta] + 25*\[Nu] - 4*\[Delta]*\[Nu]))*\[Chi]2)))/
     (2*r^4*v0^6*\[Delta])
 
flmE[3, 2] = (4*r*v0^3*(1 - 3*\[Nu]) - I*pr*(-1 + 3*\[Nu]) + 
      4*r^2*v0^5*(-1 + 3*\[Nu]))/(r^2*v0^5*(1 + 3*\[Delta]^2)) + 
    (\[Epsilon]^2*(8*r^6*v0^13*(-1 + 3*\[Nu])*(328 - 1115*\[Nu] + 
         320*\[Nu]^2) - 12*r^7*v0^15*(-33 + 264*\[Nu] - 530*\[Nu]^2 + 
         105*\[Nu]^3) + (15*I)*pr*r^6*v0^12*(-185 + 1195*\[Nu] - 
         2079*\[Nu]^2 + 477*\[Nu]^3) - (75*I)*pr*(1 - 3*\[Nu])^2*
        (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) - 120*r*v0^3*(1 - 3*\[Nu])^2*
        (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + (5*I)*pr*r^3*v0^6*
        (-1 + 3*\[Nu])*(199 - 656*\[Nu] + 41*\[Nu]^2 + 
         3*pr^2*r*(-33 + 96*\[Nu] + 23*\[Nu]^2)) + 
       4*r^4*v0^9*(497 - 3106*\[Nu] + 5560*\[Nu]^2 - 2145*\[Nu]^3 + 
         6*pr^2*r*(-1 + 3*\[Nu])*(-79 + 230*\[Nu] + 60*\[Nu]^2))))/
     (180*r^6*v0^11*(1 + 3*\[Delta]^2)*(-1 + 3*\[Nu])) + 
    (\[Epsilon]*((2*I)*pr*\[Nu]*(-1 + 3*\[Nu])*(\[Chi]1 + \[Chi]2) + 
       8*r*v0^3*\[Nu]*(-1 + 3*\[Nu])*(\[Chi]1 + \[Chi]2) - 
       8*r^4*v0^9*\[Nu]*(-1 + 3*\[Nu])*(\[Chi]1 + \[Chi]2)))/
     (r^4*v0^8*(1 + 3*\[Delta]^2)*(-1 + 3*\[Nu]))
 
flmE[3, 3] = (-2 - 6*pr^2*r - ((2*I)*pr*(-2 + pr^2*r))/(r*v0^3) + 
      (6*I)*pr*r^2*v0^3 + 2*r^3*v0^6)/9 + 
    (\[Epsilon]^2*(-81*r^5*v0^11*(-7 + 4*\[Nu]) + 
       6*r^10*v0^21*(-1 + 5*\[Nu]) + (9*I)*pr*r^9*v0^18*(-5 + 7*\[Nu]) + 
       I*pr*r^3*v0^6*(-218 + 6*pr^2*r*(35 - 4*\[Nu]) - 
         3*pr^4*r^2*(-11 + \[Nu]) + 100*\[Nu]) - 
       (9*I)*pr*(pr^4*r^2*(-3 + \[Nu]) - 4*pr^2*r*(-1 + \[Nu]) + 
         4*(1 + \[Nu])) + (9*I)*pr*r^6*v0^12*(-29 - 23*\[Nu] + 
         (4*pr^2*r*(-1 + 5*\[Nu]))/3) + 6*r^4*v0^9*
        (-74 - 6*pr^4*r^2*(-2 + \[Nu]) + 28*\[Nu] + 
         3*pr^2*r*(19 + 6*\[Nu])) + v0^15*(-6*pr^2*r^8*(-11 + \[Nu]) + 
         9*r^7*(-13 + 14*\[Nu]))))/(162*r^5*v0^9) + 
    (\[Epsilon]^3*(I*pr*(-2 + pr^2*r)*((-2 + \[Delta]*(-2 + \[Nu]) + 8*\[Nu])*
          \[Chi]1 + (2 + \[Delta]*(-2 + \[Nu]) - 8*\[Nu])*\[Chi]2) + 
       r^4*v0^9*((2 + \[Delta]*(2 - 3*\[Nu]) - 10*\[Nu])*\[Chi]1 + 
         (-2 + \[Delta]*(2 - 3*\[Nu]) + 10*\[Nu])*\[Chi]2) + 
       I*pr*r^3*v0^6*((-24 + 101*\[Nu] + \[Delta]*(-24 + 17*\[Nu]))*\[Chi]1 + 
         (24 - 101*\[Nu] + \[Delta]*(-24 + 17*\[Nu]))*\[Chi]2) + 
       r*v0^3*((-2 - 2*\[Delta] + 10*\[Nu] + 3*\[Delta]*\[Nu] + 
           pr^2*r*(6 + 6*\[Delta] - 25*\[Nu] - 4*\[Delta]*\[Nu]))*\[Chi]1 + 
         (2 - 2*\[Delta] - 10*\[Nu] + 3*\[Delta]*\[Nu] + 
           pr^2*r*(-6 + 6*\[Delta] + 25*\[Nu] - 4*\[Delta]*\[Nu]))*\[Chi]2)))/
     (18*r^4*v0^6*\[Delta])
 
flmE[4, 0] = ((6*pr^4*r + 6*pr^2*(-1 + 2*prd*r^2) + prd*r*(-1 + 6*prd*r^2))*
      \[Epsilon]^2*(-1 + 3*\[Nu]))/(84*Sqrt[2]*r) + 
    (\[Epsilon]^4*(-12*pr^6*r^2*(-32 + 94*\[Nu] + 27*\[Nu]^2) - 
       12*pr^4*r*(-68 + 208*\[Nu] - 54*\[Nu]^2 + 
         prd*r^2*(-74 + 238*\[Nu] + 15*\[Nu]^2)) + 
       2*pr^2*(-1405 + 4484*\[Nu] - 898*\[Nu]^2 - 11*prd*r^2*
          (-49 + 128*\[Nu] + 20*\[Nu]^2) + 6*prd^2*r^4*(52 - 194*\[Nu] + 
           51*\[Nu]^2)) + prd*r*(-527 + 1612*\[Nu] - 116*\[Nu]^2 + 
         12*prd^2*r^4*(10 - 50*\[Nu] + 39*\[Nu]^2) + 
         prd*r^2*(1753 - 5564*\[Nu] + 1120*\[Nu]^2))))/(3696*Sqrt[2]*r^2)
 
flmE[4, 1] = (12*(-2 + pr^2*r)*(-1 + 2*\[Nu]) - (20*I)*pr*r^2*v0^3*
       (-1 + 2*\[Nu]) + 24*r^3*v0^6*(-1 + 2*\[Nu]))/
     (r^3*v0^6*(1 + \[Delta]^2)) + 
    (\[Epsilon]*(5*r^5*v0^10*(2 - 4*\[Nu])*\[Nu]*((-1 + \[Delta])*\[Chi]1 + 
         (1 + \[Delta])*\[Chi]2) + 110*r^3*v0^6*(1 - 2*\[Nu])*\[Nu]*
        ((-1 + \[Delta])*\[Chi]1 + (1 + \[Delta])*\[Chi]2) - 
       60*(-2 + pr^2*r)*\[Nu]*(-1 + 2*\[Nu])*((-1 + \[Delta])*\[Chi]1 + 
         (1 + \[Delta])*\[Chi]2) + (100*I)*pr*r^2*v0^3*\[Nu]*(-1 + 2*\[Nu])*
        ((-1 + \[Delta])*\[Chi]1 + (1 + \[Delta])*\[Chi]2)))/
     (4*r^5*v0^9*\[Delta]*(1 + \[Delta]^2)*(-1 + 2*\[Nu]))
 
flmE[4, 2] = -1 + (7 - 18*pr^2*r + 6*pr^4*r^2)/(4*r^2*v0^4) - 
    (((3*I)/4)*pr*(-9 + 4*pr^2*r))/v0 + (3*r*v0^2)/4 - (3*I)*pr*r^3*v0^5 - 
    (3*r^4*v0^8)/2 + 
    (\[Epsilon]^2*((-15*r^6*v0^24*(8 - 106*\[Nu] + 183*\[Nu]^2))/
        (-1 + 3*\[Nu]) - ((15*I)*pr*r^5*v0^21*(49 - 278*\[Nu] + 267*\[Nu]^2))/
        (-1 + 3*\[Nu]) + (55*(7 - 18*pr^2*r + 6*pr^4*r^2)*
         (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])))/r^6 - 
       (((165*I)/4)*pr*(-9 + 4*pr^2*r)*v0^3*(pr^2*r*(-3 + \[Nu]) - 
          2*(1 + \[Nu])))/r^4 - (((3*I)/4)*pr*v0^9*(-25189 + 72540*\[Nu] - 
          435*\[Nu]^2 + pr^2*r*(3677 - 4470*\[Nu] - 9225*\[Nu]^2) + 
          20*pr^4*r^2*(115 - 410*\[Nu] + 69*\[Nu]^2)))/(r*(-1 + 3*\[Nu])) - 
       ((3*I)*pr*r^2*v0^15*(3407 + 2710*\[Nu] - 27405*\[Nu]^2 + 
          80*pr^2*r*(41 - 172*\[Nu] + 84*\[Nu]^2)))/(-4 + 12*\[Nu]) - 
       (3*r^3*v0^18*(9131 - 28440*\[Nu] + 4020*\[Nu]^2 + 
          20*pr^2*r*(8 - 106*\[Nu] + 183*\[Nu]^2)))/(-4 + 12*\[Nu]) - 
       (5*v0^6*(-1081 + 3700*\[Nu] - 1731*\[Nu]^2 + 3*pr^6*r^3*
           (-74 + 238*\[Nu] + 15*\[Nu]^2) - 3*pr^4*r^2*(224 - 614*\[Nu] + 
            141*\[Nu]^2) + 2*pr^2*r*(1312 - 3986*\[Nu] + 807*\[Nu]^2)))/
        (r^3*(-1 + 3*\[Nu])) + (v0^12*(3173 - 11520*\[Nu] - 2340*\[Nu]^2 - 
          60*pr^4*r^2*(-74 + 238*\[Nu] + 15*\[Nu]^2) + 
          6*pr^2*r*(877 - 2680*\[Nu] + 2130*\[Nu]^2)))/(-4 + 12*\[Nu])))/
     (660*v0^10)
 
flmE[4, 3] = (4*(-2 + pr^2*r)*(-1 + 2*\[Nu]) - (20*I)*pr*r^2*v0^3*
       (-1 + 2*\[Nu]) + 8*r^3*v0^6*(-1 + 2*\[Nu]))/
     (27*r^3*v0^6*(1 + \[Delta]^2)) + 
    (\[Epsilon]*(135*r^5*v0^10*(2 - 4*\[Nu])*\[Nu]*((-1 + \[Delta])*\[Chi]1 + 
         (1 + \[Delta])*\[Chi]2) - 20*(-2 + pr^2*r)*\[Nu]*(-1 + 2*\[Nu])*
        ((-1 + \[Delta])*\[Chi]1 + (1 + \[Delta])*\[Chi]2) + 
       (100*I)*pr*r^2*v0^3*\[Nu]*(-1 + 2*\[Nu])*((-1 + \[Delta])*\[Chi]1 + 
         (1 + \[Delta])*\[Chi]2) + 230*r^3*v0^6*\[Nu]*(-1 + 2*\[Nu])*
        ((-1 + \[Delta])*\[Chi]1 + (1 + \[Delta])*\[Chi]2)))/
     (108*r^5*v0^9*\[Delta]*(1 + \[Delta]^2)*(-1 + 2*\[Nu]))
 
flmE[4, 4] = (6*r^6*v0^12*(1 - 3*\[Nu]) - (7 - 18*pr^2*r + 6*pr^4*r^2)*
       (-1 + 3*\[Nu]) + (6*I)*pr*r^2*(-9 + 4*pr^2*r)*v0^3*(-1 + 3*\[Nu]) + 
      64*r^2*v0^4*(-1 + 3*\[Nu]) + 3*r^3*(-17 + 12*pr^2*r)*v0^6*
       (-1 + 3*\[Nu]) - (24*I)*pr*r^5*v0^9*(-1 + 3*\[Nu]))/
     (16*r^2*v0^4*(1 + 3*\[Delta]^2)) + 
    (\[Epsilon]^2*(-60*r^12*v0^24*(-8 + 130*\[Nu] - 501*\[Nu]^2 + 
         549*\[Nu]^3) - (120*I)*pr*r^11*v0^21*(-49 + 425*\[Nu] - 
         1101*\[Nu]^2 + 801*\[Nu]^3) - 220*(7 - 18*pr^2*r + 6*pr^4*r^2)*
        (1 - 3*\[Nu])^2*(pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) + 
       (330*I)*pr*(-9 + 4*pr^2*r)*v0^3*(r - 3*r*\[Nu])^2*
        (pr^2*r*(-3 + \[Nu]) - 2*(1 + \[Nu])) - (6*I)*pr*r^8*v0^15*
        (-8033 + 42209*\[Nu] - 31575*\[Nu]^2 - 68265*\[Nu]^3 + 
         1320*pr^2*r*(1 - 3*\[Nu])^2*(1 + \[Nu])) + (6*I)*pr*r^5*v0^9*
        (-1 + 3*\[Nu])*(-20789 + 63740*\[Nu] - 13635*\[Nu]^2 + 
         pr^2*r*(10277 - 26470*\[Nu] - 2625*\[Nu]^2) + 
         20*pr^4*r^2*(115 - 410*\[Nu] + 69*\[Nu]^2)) + 
       3*r^9*v0^18*(-1 + 3*\[Nu])*(-10481 + 53340*\[Nu] - 38160*\[Nu]^2 + 
         20*pr^2*r*(238 - 926*\[Nu] + 321*\[Nu]^2)) + 
       r^6*v0^12*(-1 + 3*\[Nu])*(46063 - 225420*\[Nu] + 182520*\[Nu]^2 + 
         60*pr^4*r^2*(172 - 794*\[Nu] + 519*\[Nu]^2) - 
         6*pr^2*r*(-9847 + 18820*\[Nu] + 22650*\[Nu]^2)) + 
       20*r^3*v0^6*(553 - 4303*\[Nu] + 11247*\[Nu]^2 - 9945*\[Nu]^3 + 
         3*pr^6*r^3*(-1 + 3*\[Nu])*(-74 + 238*\[Nu] + 15*\[Nu]^2) + 
         3*pr^4*r^2*(422 - 2540*\[Nu] + 4161*\[Nu]^2 - 1017*\[Nu]^3) + 
         2*pr^2*r*(-1510 + 9440*\[Nu] - 16527*\[Nu]^2 + 5391*\[Nu]^3))))/
     (10560*r^6*v0^10*(1 + 3*\[Delta]^2)*(-1 + 3*\[Nu]))
 
flmE[5, 0] = ((I/36)*pr*(-1 + 6*pr^2*r + 21*prd*r^2)*\[Epsilon]^4*
     (1 - 5*\[Nu] + 5*\[Nu]^2))/(Sqrt[462]*r^3*v0)
 
flmE[5, 1] = ((-20*I)*pr*(41 - 48*pr^2*r + 12*pr^4*r^2)*(-1 + 2*\[Nu]) - 
     8*r*(43 - 99*pr^2*r + 30*pr^4*r^2)*v0^3*(-1 + 2*\[Nu]) + 
     2*r^2*v0^5*(-1 + 2*\[Nu]) - (480*I)*pr*r^3*(-2 + pr^2*r)*v0^6*
      (-1 + 2*\[Nu]) + 6*r^4*(97 - 80*pr^2*r)*v0^9*(-1 + 2*\[Nu]) - 
     (240*I)*pr*r^6*v0^12*(-1 + 2*\[Nu]) - 240*r^7*v0^15*(-1 + 2*\[Nu]))/
    (r^2*v0^5*(1 + \[Delta]^2))
 
flmE[5, 2] = -1 + ((I/4)*pr*(11 - 3*pr^2*r))/(r^3*v0^7) + 
    (41 - 18*pr^2*r)/(8*r^2*v0^4) + (((9*I)/8)*pr)/v0 - (33*r*v0^2)/8
 
flmE[5, 3] = -1 + (((10*I)/243)*pr*(41 - 48*pr^2*r + 12*pr^4*r^2))/
     (r^2*v0^5) + (4*(43 - 99*pr^2*r + 30*pr^4*r^2))/(81*r*v0^2) - 
    ((80*I)/81)*pr*r*(-3 + pr^2*r)*v0 + (r^2*(-51 + 80*pr^2*r)*v0^4)/81 - 
    ((40*I)/27)*pr*r^4*v0^7 - (40*r^5*v0^10)/81
 
flmE[5, 4] = -1 + ((I/128)*pr*(11 - 3*pr^2*r))/(r^3*v0^7) + 
    (41 - 18*pr^2*r)/(128*r^2*v0^4) + (((99*I)/256)*pr)/v0 + (87*r*v0^2)/128
 
flmE[5, 5] = ((-4*I)*pr*(41 - 48*pr^2*r + 12*pr^4*r^2)*(-1 + 2*\[Nu]) - 
     8*r*(43 - 99*pr^2*r + 30*pr^4*r^2)*v0^3*(-1 + 2*\[Nu]) + 
     1250*r^2*v0^5*(-1 + 2*\[Nu]) + (96*I)*pr*r^3*(-13 + 5*pr^2*r)*v0^6*
      (-1 + 2*\[Nu]) + 6*r^4*(-143 + 80*pr^2*r)*v0^9*(-1 + 2*\[Nu]) - 
     (240*I)*pr*r^6*v0^12*(-1 + 2*\[Nu]) - 48*r^7*v0^15*(-1 + 2*\[Nu]))/
    (625*r^2*v0^5*(1 + \[Delta]^2))
 
flmE[6, 0] = ((120*pr^6*r^2 + 120*pr^4*r*(-2 + 3*prd*r^2) + 
      prd*r*(1 - 51*prd*r^2 + 120*prd^2*r^4) + 
      pr^2*(50 - 396*prd*r^2 + 360*prd^2*r^4))*\[Epsilon]^4*
     (1 - 5*\[Nu] + 5*\[Nu]^2))/(792*Sqrt[273]*r^2)
 
flmE[6, 2] = (-3*(59 - 252*pr^2*r + 120*pr^4*r^2))/32 - 
    (3*(-86 + 403*pr^2*r - 300*pr^4*r^2 + 60*pr^6*r^3))/(16*r^3*v0^6) + 
    (((5*I)/4)*pr*(73 - 78*pr^2*r + 18*pr^4*r^2))/(r*v0^3) + 
    ((45*I)/16)*pr*r^2*(-35 + 16*pr^2*r)*v0^3 + 
    (3*r^3*(-233 + 120*pr^2*r)*v0^6)/32 + ((45*I)/2)*pr*r^5*v0^9 + 
    (45*r^6*v0^12)/4
 
flmE[6, 4] = (9*(171 - 780*pr^2*r + 200*pr^4*r^2))/2048 - 
    (3*(-86 + 403*pr^2*r - 300*pr^4*r^2 + 60*pr^6*r^3))/(1024*r^3*v0^6) + 
    (((5*I)/128)*pr*(73 - 78*pr^2*r + 18*pr^4*r^2))/(r*v0^3) + 
    ((405*I)/512)*pr*r^2*v0^3 + (15*r^3*(-113 + 120*pr^2*r)*v0^6)/2048 - 
    ((45*I)/64)*pr*r^5*v0^9 - (45*r^6*v0^12)/256
 
flmE[6, 6] = (-4507 - 6660*pr^2*r + 1800*pr^4*r^2)/7776 + 
    (86 - 403*pr^2*r + 300*pr^4*r^2 - 60*pr^6*r^3)/(3888*r^3*v0^6) + 
    (((5*I)/972)*pr*(73 - 78*pr^2*r + 18*pr^4*r^2))/(r*v0^3) - 
    ((5*I)/1296)*pr*r^2*(-247 + 80*pr^2*r)*v0^3 - 
    (5*r^3*(-281 + 120*pr^2*r)*v0^6)/2592 + ((5*I)/54)*pr*r^5*v0^9 + 
    (5*r^6*v0^12)/324


(* eccentric corrections to the tail part *)
TlmE[2, 0] = (Pi/r^(3/2) - (Pi*(2*pr^2 + prd^2*r^3))/(2*prd*r^(5/2)) + 
     (Pi*(8*pr^4 + 2*pr^2*prd^2*r^3 + prd^4*r^6))/(8*prd^2*r^(7/2)) - 
     (Pi*(48*pr^6 + 20*pr^4*prd^2*r^3 + 12*pr^2*prd^4*r^6 + prd^6*r^9))/
      (48*prd^3*r^(9/2)) + (Pi*(384*pr^8 + 160*pr^6*prd^2*r^3 + 
        86*pr^4*prd^4*r^6 + 72*pr^2*prd^6*r^9 + 3*prd^8*r^12))/
      (384*prd^4*r^(11/2)) - (Pi*(3840*pr^10 + 1600*pr^8*prd^2*r^3 + 
        868*pr^6*prd^4*r^6 + 350*pr^4*prd^6*r^9 + 270*pr^2*prd^8*r^12 + 
        3*prd^10*r^15))/(3840*prd^5*r^(13/2)) + 
     (Pi*(15360*pr^12 + 6400*pr^10*prd^2*r^3 + 3472*pr^8*prd^4*r^6 + 
        1384*pr^6*prd^6*r^9 + 1170*pr^4*prd^8*r^12 - 978*pr^2*prd^10*r^15 - 
        6031*prd^12*r^18))/(15360*prd^6*r^(15/2)))*\[Epsilon]^3
 
TlmE[2, 1] = (((-2*I)*Pi*pr)/r + (Pi*(I*pr + prd*r^(3/2))^2)/(4*Sqrt[r]) + 
     (Pi*((-4*I)*pr^3 - 9*pr^2*prd*r^(3/2) - 5*prd^3*r^(9/2)))/24 + 
     (Pi*Sqrt[r]*(-7*pr^4 + (20*I)*pr^3*prd*r^(3/2) + 36*pr^2*prd^2*r^3 - 
        (20*I)*pr*prd^3*r^(9/2) + 7*prd^4*r^6))/64 + 
     (Pi*r*((76*I)*pr^5 + 395*pr^4*prd*r^(3/2) - (760*I)*pr^3*prd^2*r^3 - 
        960*pr^2*prd^3*r^(9/2) + (660*I)*pr*prd^4*r^6 - 99*prd^5*r^(15/2)))/
      1920 + (Pi*r^(3/2)*(1062*pr^6 - (2196*I)*pr^5*prd*r^(3/2) - 
        2175*pr^4*prd^2*r^3 + (4600*I)*pr^3*prd^3*r^(9/2) + 
        7305*pr^2*prd^4*r^6 - (6132*I)*pr*prd^5*r^(15/2) + 644*prd^6*r^9))/
      23040)*\[Epsilon]^3
 
TlmE[2, 2] = (Pi*((((-3*I)/2)*pr)/r - prd*Sqrt[r]) - 
     (Pi*pr*(2*pr + I*prd*r^(3/2)))/(4*Sqrt[r]) + 
     (Pi*((-5*I)*pr^3 - 15*pr^2*prd*r^(3/2) + (9*I)*pr*prd^2*r^3 - 
        prd^3*r^(9/2)))/48 + 
     (Pi*Sqrt[r]*(-10*pr^4 + (15*I)*pr^3*prd*r^(3/2) + 8*pr^2*prd^2*r^3 - 
        I*pr*prd^3*r^(9/2) + 2*prd^4*r^6))/32 + 
     (Pi*r*((589*I)*pr^5 + 1150*pr^4*prd*r^(3/2) - (1060*I)*pr^3*prd^2*r^3 - 
        505*pr^2*prd^3*r^(9/2) + (55*I)*pr*prd^4*r^6 - 116*prd^5*r^(15/2)))/
      1920 + (Pi*r^(3/2)*(1974*pr^6 - (4995*I)*pr^5*prd*r^(3/2) - 
        7470*pr^4*prd^2*r^3 + (7240*I)*pr^3*prd^3*r^(9/2) + 
        3855*pr^2*prd^4*r^6 - (669*I)*pr*prd^5*r^(15/2) + 560*prd^6*r^9))/
      11520)*\[Epsilon]^3
 
TlmE[3, 1] = ((Pi*((4*I)*pr - 6*prd*r^(3/2)))/r + 
     (Pi*(107*pr^2 + (242*I)*pr*prd*r^(3/2) - 119*prd^2*r^3))/(4*Sqrt[r]) + 
     (Pi*((-3136*I)*pr^3 + 10935*pr^2*prd*r^(3/2) + (11844*I)*pr*prd^2*r^3 - 
        4307*prd^3*r^(9/2)))/24 - 
     (Pi*Sqrt[r]*(41503*pr^4 + (188620*I)*pr^3*prd*r^(3/2) - 
        319500*pr^2*prd^2*r^3 - (243052*I)*pr*prd^3*r^(9/2) + 
        68897*prd^4*r^6))/64 + 
     (Pi*r*((6274936*I)*pr^5 - 34587385*pr^4*prd*r^(3/2) - 
        (78482800*I)*pr^3*prd^2*r^3 + 91244280*pr^2*prd^3*r^(9/2) + 
        (53307120*I)*pr*prd^4*r^6 - 12401829*prd^5*r^(15/2)))/1920 + 
     (Pi*r^(3/2)*(380206926*pr^6 + (2461344588*I)*pr^5*prd*r^(3/2) - 
        6919862055*pr^4*prd^2*r^3 - (10735804520*I)*pr^3*prd^3*r^(9/2) + 
        9525638085*pr^2*prd^4*r^6 + (4527132684*I)*pr*prd^5*r^(15/2) - 
        892928092*prd^6*r^9))/23040)*\[Epsilon]^3
 
TlmE[3, 3] = ((-10*Pi*((2*I)*pr + prd*r^(3/2)))/(9*r) + 
     (Pi*(-56*pr^2 - (22*I)*pr*prd*r^(3/2) + 11*prd^2*r^3))/(81*Sqrt[r]) + 
     (Pi*((-136*I)*pr^3 - 72*pr^2*prd*r^(3/2) + (96*I)*pr*prd^2*r^3 - 
        331*prd^3*r^(9/2)))/2916 + 
     (Pi*Sqrt[r]*(-26161*pr^4 - (58684*I)*pr^3*prd*r^(3/2) - 
        65370*pr^2*prd^2*r^3 + (9532*I)*pr*prd^3*r^(9/2) + 33191*prd^4*r^6))/
      419904 - (Pi*r*((4723688*I)*pr^5 + 15826805*pr^4*prd*r^(3/2) - 
        (20213840*I)*pr^3*prd^2*r^3 - 12862690*pr^2*prd^3*r^(9/2) + 
        (2775520*I)*pr*prd^4*r^6 + 2170663*prd^5*r^(15/2)))/37791360 + 
     (Pi*r^(3/2)*(-269913797*pr^6 + (816336930*I)*pr^5*prd*r^(3/2) + 
        1288138680*pr^4*prd^2*r^3 - (1264121180*I)*pr^3*prd^3*r^(9/2) - 
        737296305*pr^2*prd^4*r^6 + (186713442*I)*pr*prd^5*r^(15/2) + 
        65431190*prd^6*r^9))/1360488960)*\[Epsilon]^3

